A new derivation of the amplitude of asymptotic oscillatory tails of weakly delocalized solitons

The computation of the amplitude, $\alpha$, of asymptotic standing wave tails of weakly delocalized, stationary solutions in a fifth-order Korteweg-de Vries equation is revisited. Assuming the coefficient of the fifth order derivative term, $\epsilon^2\ll1$, a new derivation of the ``beyond all orders in $\epsilon$'' amplitude, $\alpha$, is presented. It is shown by asymptotic matching techniques, extended to higher orders in $\epsilon$, that the value of $\alpha$ can be obtained from the asymmetry at the center of the unique solution exponentially decaying in one direction. This observation, complemented by some fundamental results of Hammersley and Mazzarino [Proc. R. Soc. Lond. A 424, 19 (1989)], not only sheds new light on the computation of $\alpha$, but also greatly facilitates its numerical determination to a remarkable precision for so small values of $\epsilon$, which are beyond the capabilities of standard numerical methods.

==> anc/thdcalc.c <==
// Calculation of the asymmetry of the one-sided decaying solution
// of the fifth-order KdV equation
//
// This C language file is Supplemental Material to the paper:
// G. Fodor, P. Forgács, and M. Mushtaq, A new derivation of the amplitude
// of asymptotic oscillatory tails of weakly delocalized solitons
//
// It uses the Arb library for arbitrary-precision ball arithmetic
// https://arblib.org/
// It can be compiled as
//   gcc thdcalc.c -o thdcalc -larb -lflint -lgmp
// or on ubuntu system
//   gcc thdcalc.c -o thdcalc -lflint-arb -lflint -lgmp

#include "arb.h"
#include "arb_mat.h"

int main() {

    // number of digits used during the calculation
    // (slong is an integer type used by ARB defined in FLINT)
    const slong dig = 56;
    flint_printf("decimal digits: %wd\n", dig);
    // number of binary digits
    const slong prec = dig*3.321928;
    flint_printf("binary digits: %wd\n", prec);
    // number of digits to print for intermediate results
    // should not be larger than dig
    const slong prdig = 10;
    flint_printf("digits to print: %wd\n", prdig);

    // epsilon in Hammersley-Mazzarino paper,
    // it is denoted by epsilon tilde in our manuscript
    arb_t eps;
    arb_init(eps);
    // setting eps to negative exponent power of 2
    arb_ui_pow_ui(eps, 2, 12, prec);
    arb_inv(eps, eps, prec); // 2^{-12} for this example
    // general floating point setting method:
    // arb_set_str(eps, "0.15", prec);
    printf("eps= ");
    arb_printn(eps, prdig, ARB_STR_NO_RADIUS);
    printf("\n");

    // c_n will be calculated up to order N=nn
    const slong nn = 200;
    flint_printf("nn=%wd\n", nn);
    // The last mmax terms will be reserved for the Richardson extrapolation.
    // Ideally, less terms will be enough for the optimal order.
    const slong mmax = 25;
    flint_printf("mmax=%wd\n", mmax);

    // Richardson extrapolation will start from term ns:
    const slong ns = nn-mmax-1;
    if (ns < 1){
        printf("mmax is too large compared to nn\n");
        return(1);
    }
    flint_printf("ns=%wd\n", ns);

    // eta=1+1/2/eps+sqrt(1+1/4/eps)/sqrt(eps)
    arb_t eta, t1;
    arb_init(eta);
    arb_init(t1);
    arb_inv(eta, eps, prec);
    arb_div_si(eta, eta, 4, prec);
    arb_add_si(eta, eta, 1, prec);
    arb_sqrt(eta, eta, prec);
    arb_sqrt(t1, eps, prec);
    arb_div(eta, eta, t1, prec);
    arb_inv(t1, eps, prec);
    arb_div_si(t1, t1, 2, prec);
    arb_add(eta, eta, t1, prec);
    arb_add_si(eta, eta, 1, prec);
    // set error interval zero
    arb_get_mid_arb(eta, eta);
    printf("eta= ");
    arb_printn(eta, prdig, ARB_STR_NO_RADIUS); 
    printf("\n");

    // pointers for vectors c_n and v_n
    arb_ptr cp, vp;
    cp = _arb_vec_init(nn+1);
    vp = _arb_vec_init(nn+1);

    printf("calculating c_n\n");
    //set c_1=1
    arb_one(cp+1);

    // We calculate the coefficients c_n up to order nn using the recursion
    // relation (17) of our paper.  The necessary terms to add can be
    // halved using the symmetry r --> n-r.
    arb_t cn, t2;
    arb_init(cn);
    arb_init(t2);
    for(ulong n = 2; n <= nn; n++){
        arb_zero(cn);
        // np12 = (n+1)*(n+1);
        fmpz_t np12, nrn;
        fmpz_init_set_ui(np12,n+1);
        fmpz_mul_ui(np12,np12,n+1);
        fmpz_init(nrn);
        // t2=eta+np12
        arb_add_fmpz(t2, eta, np12, prec);
        for(ulong r = 1; r <= (n-1)/2; r++){
            // nrn=2*np12+2-5*r*(n-r)
            fmpz_set_ui(nrn, r);
            fmpz_mul_ui(nrn, nrn, n-r);
            fmpz_mul_si(nrn, nrn, -5);
            fmpz_add_ui(nrn, nrn, 2);
            fmpz_addmul_ui(nrn, np12, 2);
            // t1=c[r]*c[n-r]*nrn/2/t2
            arb_mul(t1, cp+r, cp+n-r, prec);
            arb_mul_fmpz(t1, t1, nrn, prec);
            arb_div_si(t1, t1, 2, prec);
            arb_div(t1, t1, t2, prec);
            // cn=cn+t1
            arb_add(cn, cn, t1, prec);
            arb_get_mid_arb(cn, cn);
        }
        if (n%2 == 0){
            slong np2 = n/2;
            // nrn=16*(1+n)+3*n*n;
            fmpz_set_ui(nrn, n);
            fmpz_mul_ui(nrn, nrn, n);
            fmpz_mul_si(nrn, nrn, 3);
            fmpz_add_ui(nrn, nrn, 16*(1+n));
            // t1=c[n/2]^2*nrn/16/t2
            arb_sqr(t1, cp+np2, prec);
            arb_mul_fmpz(t1, t1, nrn, prec);
            arb_div_si(t1, t1, 16, prec);
            arb_div(t1, t1, t2, prec);
            // cn=cn+t1
            arb_add(cn, cn, t1, prec);
            arb_get_mid_arb(cn, cn);
        }
        arb_set(cp+n, cn);
        // print 10 values up to nn
        if ( n%(nn/10) == 0){
            flint_printf("%wd ", n);
            //arb_printd(cp+n, prdig);
            arb_printn(cp + n, prdig, ARB_STR_NO_RADIUS);
            printf("\n");
        }
        fmpz_clear(np12);
        fmpz_clear(nrn);
    }

    printf("Richardson extrapolation for c_n/c_{n+1}:\n");
    // We search for optimal order extrapolation,
    // starting from term n=ns
    ulong mopt = 0;
    arb_t rc, rcprev, rcdif, rcdifmin, rcopt;
    arb_init(rc);
    arb_init(rcprev);
    arb_init(rcdif);
    arb_init(rcdifmin);
    arb_init(rcopt);
    for(ulong m = 0; m <= mmax; m++){
        arb_zero(rc);
        fmpz_t nkm, fk, fmk;
        fmpz_init(nkm);
        fmpz_init(fk);
        fmpz_init(fmk);
        // calculate rc=R[m,ns] using Eq . (34)
        for(ulong k = 0; k <= m; k++){
            // m1=(-1)^(k+m)
            slong m1 = (k+m)%2 == 1 ? -1 : 1 ;
            // nkm=(ns+k)^m
            fmpz_ui_pow_ui(nkm, ns+k, m);
            fmpz_fac_ui(fk, k);
            fmpz_fac_ui(fmk, m-k);
            // t1=m1*nkm*c[ns+k]/c[ns+k+1]/fk/fmk
            arb_div(t1, cp+ns+k, cp+ns+k+1, prec);
            arb_mul_si(t1, t1, m1, prec);
            arb_mul_fmpz(t1, t1, nkm, prec);
            arb_div_fmpz(t1, t1, fk, prec);
            arb_div_fmpz(t1, t1, fmk, prec);
            // rc=rc+t1
            arb_add(rc, rc, t1, prec);
            arb_get_mid_arb(rc, rc);
        }
        fmpz_clear(nkm);
        fmpz_clear(fk);
        fmpz_clear(fmk);
        if (m > 0){
            // rcdif=abs(rc-rcprev)
            // rcprev is previous rc value
            arb_sub(rcdif, rc, rcprev, prec);
            arb_abs(rcdif, rcdif);
            arb_get_mid_arb(rcdif, rcdif);
            flint_printf("%wd ", m);
            arb_printn(rcdif, prdig, ARB_STR_NO_RADIUS);
            printf("\n");
            // search for the minimal value of rcdif
            if (m == 1){
                // rcdifmin=rcdif
                arb_set(rcdifmin, rcdif);
                mopt = 1;
                // rcopt=rc
                arb_set(rcopt, rc);
            }
            else{
                // if rcdif < rcdifmin
                if (arb_lt(rcdif, rcdifmin)){
                    // rcdifmin=rcdif
                    arb_set(rcdifmin, rcdif);
                    mopt = m;
                    // rcopt=rc
                    arb_set(rcopt, rc);
                }
            }
            // stop if rcdif is larger than 100*rcdifmin
            // trying to avoid small local minimum
            arb_mul_ui(t1, rcdifmin, 100, prec);
            if (arb_gt(rcdif, t1))
                break;
        }
        // rcprev=rc
        arb_set(rcprev, rc);
        if (mopt==mmax)
            printf("mmax is too small to get optimal order\n");
    }

    flint_printf("optimal order: %wd\n", mopt);
    printf("error estimate: ");
    // smallest value of R[m,ns]-R[m-1,ns], gives estimation for error:
    arb_printn(rcdifmin, prdig, ARB_STR_NO_RADIUS);
    printf("\n");

    // limit of the series c[n]/c_[n+1] gives s_infinity=c_1
    arb_t c1;
    arb_init(c1);
    // c1=rcopt
    arb_set(c1, rcopt);
    printf("c1=");
    arb_printn(c1, prdig, ARB_STR_NO_RADIUS);
    printf("\n");


    arb_t Y;
    arb_init(Y);
    // get central value from Eq. (26)
    // Y=3*c1*(1+4/eta)/2
    arb_ui_div(Y, 4, eta, prec);
    arb_add_ui(Y, Y, 1, prec);
    arb_mul(Y, Y, c1, prec);
    arb_mul_ui(Y, Y, 3, prec);
    arb_div_ui(Y, Y, 2, prec);

    arb_t la2;
    arb_init(la2);
    // square of constant lambda from Eq. (16)
    // la2=(-1+sqrt(1+4*eps))/2/eps
    arb_mul_ui(la2, eps, 4, prec);
    arb_add_ui(la2, la2, 1, prec);
    arb_sqrt(la2, la2, prec);
    arb_sub_ui(la2, la2, 1, prec);
    arb_div_ui(la2, la2, 2, prec);
    arb_div(la2, la2, eps, prec);
    printf("la2=");
    arb_printn(la2, prdig, ARB_STR_NO_RADIUS);
    printf("\n");

    arb_t Y2;
    arb_init(Y2);
    // central value of second derivative from Eq. (26)
    // Y2=-Y*la2*sqrt((eta+4)*c1-eta)
    arb_add_ui(Y2, eta, 4, prec);
    arb_mul(Y2, Y2, c1, prec);
    arb_sub(Y2, Y2, eta, prec);
    arb_sqrt(Y2, Y2, prec);
    arb_mul(Y2, Y2, la2, prec);
    arb_mul(Y2, Y2, Y, prec);
    arb_neg(Y2, Y2);
    printf("Y2=");
    arb_printn(Y2, prdig, ARB_STR_NO_RADIUS);
    printf("\n");

    arb_t Y3f;
    arb_init(Y3f);
    // factor of L in Eq. (25) for the calculation of Y3
    // Y3f=la2*sqrt(-pi*Y*Y2/2)
    arb_const_pi(Y3f, prec);
    arb_mul(Y3f, Y3f, Y, prec);
    arb_mul(Y3f, Y3f, Y2, prec);
    arb_div_si(Y3f, Y3f, -2, prec);
    arb_sqrt(Y3f, Y3f, prec);
    arb_mul(Y3f, Y3f, la2, prec);
    printf("Y3f=");
    arb_printn(Y3f, prdig, ARB_STR_NO_RADIUS);
    printf("\n");

    arb_t Q;
    arb_init(Q);
    // constant Q in Eq. (35)
    // Q=sinh(pi*sqrt(eta))/sqrt(eta)/sinh(pi)
    arb_sqrt(t1, eta, prec);
    arb_const_pi(t2, prec);
    arb_mul(Q, t2, t1, prec);
    arb_sinh(t2, t2, prec);
    arb_sinh(Q, Q, prec);
    arb_div(Q, Q, t1, prec);
    arb_div(Q, Q, t2, prec);
    printf("Q=");
    arb_printn(Q, prdig, ARB_STR_NO_RADIUS);
    printf("\n");

    printf("calculating v_n:\n");
    // the series v_n is defined in Eq. (35)
    arb_t qn, vn;
    arb_init(qn);
    arb_init(vn);
    // qn=(1+eta)/2 now equals to q_0
    arb_add_ui(qn, eta, 1, prec);
    arb_div_ui(qn, qn, 2, prec);
    for(ulong n = 1; n <= nn; n++){
        // np12 = (n+1)*(n+1);
        fmpz_t np12, n5;
        fmpz_init_set_ui(np12,n+1);
        fmpz_mul_ui(np12,np12,n+1);
        // qn here is the product q_0*q_1* ...*q_n
        // qn=qn*(np12+eta)/(np12+1);
        arb_add_fmpz(t1, eta, np12, prec);
        fmpz_add_ui(np12, np12, 1);
        arb_div_fmpz(t1, t1, np12, prec);
        arb_mul(qn, qn, t1, prec);
        // v[n]=n^(5/2)*c[n]*qn*c1^n/Q;
        arb_set(vn, cp+n);
        arb_mul(vn, vn, qn, prec);
        arb_div(vn, vn, Q, prec);
        arb_pow_ui(t1, c1, n, prec);
        arb_mul(vn, vn, t1, prec);
        fmpz_init(n5);
        fmpz_ui_pow_ui(n5, n, 5);
        arb_set_round_fmpz(t1, n5, prec);
        arb_sqrt(t1, t1, prec);
        arb_mul(vn, vn, t1, prec);
        arb_set(vp+n, vn);
        // print 10 values up to nn
        if ( n%(nn/10) == 0){
            flint_printf("%wd ", n);
            arb_printn(vp + n, prdig, ARB_STR_NO_RADIUS);
            printf("\n");
        }
        fmpz_clear(np12);
        fmpz_clear(n5);
    }

    printf("Richardson extrapolation for v_n:\n");
    // We search for optimal order extrapolation,
    // starting from term n=ns
    mopt = 0;
    for(ulong m = 0; m <= mmax; m++){
        arb_zero(rc);
        fmpz_t nkm, fk, fmk;
        fmpz_init(nkm);
        fmpz_init(fk);
        fmpz_init(fmk);
        // calculate rc=R[m,ns] using Eq. (34)
        for(ulong k = 0; k <= m; k++){
            // m1=(-1)^(k+m)
            slong m1 = (k+m)%2 == 1 ? -1 : 1 ;
            // nkm=(ns+k)^m
            fmpz_ui_pow_ui(nkm, ns+k, m);
            fmpz_fac_ui(fk, k);
            fmpz_fac_ui(fmk, m-k);
            // t1=m1*nkm*v[ns+k]/fk/fmk
            arb_mul_si(t1, vp+ns+k, m1, prec);
            arb_mul_fmpz(t1, t1, nkm, prec);
            arb_div_fmpz(t1, t1, fk, prec);
            arb_div_fmpz(t1, t1, fmk, prec);
            // rc=rc+t1
            arb_add(rc, rc, t1, prec);
            arb_get_mid_arb(rc, rc);
        }
        fmpz_clear(nkm);
        fmpz_clear(fk);
        fmpz_clear(fmk);
        if (m > 0){
            // rcdif=abs(rc-rcprev)
            // rcprev is previous rc value
            arb_sub(rcdif, rc, rcprev, prec);
            arb_abs(rcdif, rcdif);
            arb_get_mid_arb(rcdif, rcdif);
            flint_printf("%wd ", m);
            arb_printn(rcdif, prdig, ARB_STR_NO_RADIUS);
            printf("\n");
            // search for the minimal value of rcdif
            if (m == 1){
                // rcdifmin=rcdif
                arb_set(rcdifmin, rcdif);
                mopt = 1;
                // rcopt=rc
                arb_set(rcopt, rc);
            }
            else{
                if (arb_lt(rcdif, rcdifmin)){
                    // rcdifmin=rcdif
                    arb_set(rcdifmin, rcdif);
                    mopt = m;
                    // rcopt=rc
                    arb_set(rcopt, rc);
                }
            }
            // stop if rcdif is larger than 100*rcdifmin
            // trying to avoid small local minimum
            arb_mul_ui(t1, rcdifmin, 100, prec);
            if (arb_gt(rcdif, t1))
                break;
        }
        // rcprev=rc
        arb_set(rcprev, rc);
        if (mopt==mmax)
            printf("mmax is too small to get optimal order\n");
    }

    flint_printf("optimal order: %wd\n", mopt);
    // smallest value of R[m,ns]-R[m-1,ns], gives estimation
    // for absolute error of rcopt:
    printf("error estimate: ");
    arb_printn(rcdifmin, prdig, ARB_STR_NO_RADIUS);
    printf("\n");

    printf("limit of v_n, L=");
    arb_printn(rcopt, prdig, ARB_STR_NO_RADIUS);
    printf("\n");

    printf("c1=");
    arb_printn(c1, dig, ARB_STR_NO_RADIUS);
    printf("\n");

    printf("Y=");
    arb_printn(Y, dig, ARB_STR_NO_RADIUS);
    printf("\n");

    printf("Y2=");
    arb_printn(Y2, dig, ARB_STR_NO_RADIUS);
    printf("\n");

    // third derivative of y at center:
    arb_t Y3;
    arb_init(Y3);
    // Y3=Y3f*rcopt
    arb_mul(Y3, Y3f, rcopt, prec);
    printf("Y3=");
    arb_printn(Y3, dig, ARB_STR_NO_RADIUS);
    printf("\n");

    // central third derivative of function u, assuming c=1
    arb_t u3;
    arb_init(u3);
    // u3=Y3/3
    arb_div_ui(u3, Y3, 3, prec);
    printf("u3=");
    arb_printn(u3, dig, ARB_STR_NO_RADIUS);
    printf("\n");

    arb_clear(eps);
    arb_clear(eta);
    arb_clear(t1);
    arb_clear(cn);
    arb_clear(t2);
    arb_clear(rc);
    arb_clear(rcprev);
    arb_clear(rcdif);
    arb_clear(rcdifmin);
    arb_clear(rcopt);
    arb_clear(c1);
    arb_clear(Y);
    arb_clear(la2);
    arb_clear(Y2);
    arb_clear(Y3f);
    arb_clear(Q);
    arb_clear(qn);
    arb_clear(vn);
    arb_clear(Y3);
    arb_clear(u3);

    _arb_vec_clear(cp, nn+1);
    _arb_vec_clear(vp, nn+1);

    flint_cleanup();

}


==> anc/thdcalc.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    231274,       4246]
NotebookOptionsPosition[    217087,       4050]
NotebookOutlinePosition[    217514,       4067]
CellTagsIndexPosition[    217471,       4064]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["Calculation of the asymmetry of the one-sided \
decaying solution of the fifth-order KdV equation",
 FontWeight->"Bold",
 FontVariations->{"Underline"->True}]], "Text",
 CellChangeTimes->{{3.922102772381297*^9, 3.92210285452949*^9}, 
   3.9221077673942823`*^9},ExpressionUUID->"84bdb053-a01f-4ae2-b8ca-\
daaf61f3905e"],

Cell[TextData[{
 "This file is Supplemental Material to the paper:\nG. Fodor, P. \
Forg\[AAcute]cs, and M. Mushtaq, ",
 StyleBox["A new derivation of the amplitude of asymptotic oscillatory tails \
of weakly delocalized solitons.",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.922102318561914*^9, 3.922102333903841*^9}, {
   3.922102413457242*^9, 3.9221024312654133`*^9}, {3.922102475393324*^9, 
   3.922102479585329*^9}, 3.92210252592174*^9, {3.922102887905487*^9, 
   3.922102949665991*^9}, {3.92210299950589*^9, 
   3.9221030134086227`*^9}},ExpressionUUID->"bfcb613d-0319-4399-9d4e-\
d42c1a2de80f"],

Cell["\<\
Number of digits used during the calculation. Machine precision numbers can \
be used by setting dig = MachinePrecision (without $ sign).\
\>", "Text",
 CellChangeTimes->{{3.917271525461882*^9, 3.9172716073971367`*^9}, {
   3.917271661477086*^9, 3.917271663045072*^9}, 
   3.917694293587696*^9},ExpressionUUID->"84b4137d-06d0-4d31-9bb9-\
960e1ab66f4a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dig", "=", "56"}], ";"}]], "Input",
 CellChangeTimes->{{3.915871283863388*^9, 3.915871284918597*^9}, {
   3.915872005638466*^9, 3.915872019878087*^9}, {3.91587247909971*^9, 
   3.9158724793256693`*^9}, {3.9158923716324673`*^9, 3.915892376400814*^9}, {
   3.916300821387865*^9, 3.916300821674985*^9}, 3.9163017150815163`*^9, {
   3.916302348680004*^9, 3.916302349255377*^9}, {3.916311768350889*^9, 
   3.916311768889461*^9}, 3.916374776826613*^9, {3.916376255254991*^9, 
   3.916376255508998*^9}, {3.916376614135579*^9, 3.916376614693091*^9}, {
   3.916376786375359*^9, 3.9163767865810127`*^9}, 3.9163773077995358`*^9, {
   3.9163775952554007`*^9, 3.916377595556916*^9}, 3.916408458854464*^9, {
   3.916408493878951*^9, 3.916408547510744*^9}, 3.916408709398624*^9, {
   3.916408771013206*^9, 3.916408798774538*^9}, 3.9164088352709312`*^9, {
   3.916408909190979*^9, 3.9164089097644157`*^9}, 3.916408964934753*^9, 
   3.91640903045485*^9, {3.916409477271193*^9, 3.916409477732607*^9}, {
   3.916409547752199*^9, 3.91640954834077*^9}, {3.916413267912115*^9, 
   3.916413268070209*^9}, {3.916414221752151*^9, 3.916414222085614*^9}, {
   3.916757274740213*^9, 3.91675727500663*^9}, 3.9167573339377737`*^9, 
   3.916757375153246*^9, 3.916757415665162*^9, {3.916757466497127*^9, 
   3.9167574948306103`*^9}, {3.916757527569192*^9, 3.91675755617723*^9}, 
   3.916760027873818*^9, 3.916843200669119*^9, {3.916898995827132*^9, 
   3.9168989988849087`*^9}, {3.917013737456052*^9, 3.917013738333843*^9}, {
   3.9170148275343657`*^9, 3.917014827742124*^9}, {3.917073500815671*^9, 
   3.9170735035900803`*^9}, {3.917092869740911*^9, 3.917092870359167*^9}, 
   3.9170936132883043`*^9, {3.917101884161989*^9, 3.9171018849613*^9}, {
   3.917101950369452*^9, 3.9171019776980047`*^9}, {3.917102029106221*^9, 
   3.917102029233471*^9}, {3.917102060162219*^9, 3.9171021322584143`*^9}, 
   3.917159430608574*^9, {3.9171605468275146`*^9, 3.91716054906949*^9}, {
   3.917162380717803*^9, 3.917162381083782*^9}, 3.9171624715958147`*^9, {
   3.917586430752871*^9, 3.917586432576852*^9}, {3.917593051401682*^9, 
   3.9175930523106413`*^9}, 3.917694295256378*^9, {3.917694398153193*^9, 
   3.9176943989075947`*^9}, 3.9177067726556377`*^9, {3.9177617892294903`*^9, 
   3.917761809723709*^9}, 3.917761988075646*^9, {3.91776240594874*^9, 
   3.9177624061077137`*^9}, {3.917764715068865*^9, 3.917764715564135*^9}, {
   3.922109590991712*^9, 3.9221095911509*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"efda794a-d34a-4ed0-903f-5421dfa53b51"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$MinPrecision", "=", 
   RowBox[{"$MaxPrecision", "=", "dig"}]}], ";"}]], "Input",
 CellChangeTimes->{3.887456594044636*^9, 3.917694296413171*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"2ab528cc-4859-4824-9de3-ca724d17fd5d"],

Cell["\<\
Number of digits to print in intermediate results, should not be larger than \
dig.\
\>", "Text",
 CellChangeTimes->{{3.9177632999003153`*^9, 3.917763309036253*^9}, {
  3.917763860172379*^9, 3.9177638684923563`*^9}, {3.922108456030004*^9, 
  3.922108469278111*^9}},ExpressionUUID->"5c2d3b2e-644e-4ef0-85ac-\
92c10fdaaa88"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"prdig", "=", "10"}]], "Input",
 CellChangeTimes->{{3.917763284126616*^9, 3.917763288812532*^9}, 
   3.917763640414638*^9, 3.917763671758601*^9, 3.917763725694528*^9, 
   3.917763762238503*^9, 3.917763818126568*^9, {3.9177638761271057`*^9, 
   3.9177638762685547`*^9}, {3.9177639146706667`*^9, 3.9177639148605347`*^9}},
 
 CellLabel->"In[3]:=",ExpressionUUID->"769955d8-1d15-4a69-ab8e-489ccdd21ace"],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{
  3.917763415802309*^9, 3.917763454536132*^9, 3.917763523151669*^9, 
   3.917763613475415*^9, {3.917763648145681*^9, 3.9177636723218937`*^9}, {
   3.917763702396199*^9, 3.917763732109447*^9}, 3.917763768885844*^9, 
   3.9177638248444757`*^9, 3.917763886763219*^9, 3.9177639287516537`*^9, 
   3.917764727383231*^9, 3.9177925817413673`*^9, 3.9178536804418497`*^9, 
   3.917854539715136*^9, 3.917956867408099*^9, 3.917958778904735*^9, 
   3.917961660027625*^9, 3.9179625313770943`*^9, 3.91796577606991*^9, 
   3.9221084109210453`*^9, 3.922109605353828*^9, 3.922110698362631*^9, 
   3.9221109377780333`*^9, 3.922111009636179*^9, 3.922111896616515*^9, 
   3.9221122802958384`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"c4eb38c7-5ad1-4d78-a9a7-5d2ab3350fd4"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Epsilon]", "~"], TraditionalForm]],ExpressionUUID->
  "959e4571-97ce-4446-9820-7c2ab9c9a7f8"],
 " in our paper is denoted by \[Epsilon] in the paper of Hammersley and \
Mazzarino.\nIn our notations, ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Epsilon]", "~"], TraditionalForm]],ExpressionUUID->
  "1eeb3334-ff82-48b6-93ed-26694b23ff61"],
 " = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"c", " ", 
     SuperscriptBox["\[Epsilon]", "2"]}], ",", " ", 
    RowBox[{
     RowBox[{"where", " ", "usually", " ", "c"}], "=", 
     RowBox[{"1", " ", "is", " ", 
      RowBox[{"chosen", "."}]}]}]}], TraditionalForm]],ExpressionUUID->
  "5f405cff-060b-4aff-aed1-3d535dc1ed1e"]
}], "Text",
 CellChangeTimes->{{3.9168432377882557`*^9, 3.9168434157878838`*^9}, {
  3.91684347300014*^9, 3.916843479437984*^9}, {3.917270501702221*^9, 
  3.917270522753207*^9}, {3.917270605605693*^9, 
  3.917270639463421*^9}},ExpressionUUID->"4116d8a6-fedf-46d9-b8bc-\
316c3d4d8af5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   OverscriptBox["\[Epsilon]", "~"], "=", 
   RowBox[{"SetPrecision", "[", 
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{"-", "12"}]], ",", "dig"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.9158925943987617`*^9, {3.915895173485601*^9, 3.915895173725154*^9}, 
   3.916301083275635*^9, 3.91640736163615*^9, 3.9168077461483393`*^9, {
   3.916843213213065*^9, 3.916843213884378*^9}, 3.916899007299778*^9, {
   3.917013746174374*^9, 3.9170137463659487`*^9}, {3.9170139087166643`*^9, 
   3.91701391247934*^9}, {3.917073515290309*^9, 3.917073515578087*^9}, {
   3.9170928787121763`*^9, 3.9170928791277533`*^9}, {3.917160750123777*^9, 
   3.917160772123691*^9}, 3.9172706521481867`*^9, 3.917270874646346*^9, {
   3.917270915810502*^9, 3.917270915989978*^9}, {3.917270954070435*^9, 
   3.917270954741724*^9}, {3.9172709979585667`*^9, 3.917270998741783*^9}, {
   3.917272034517888*^9, 3.917272034709049*^9}, 3.917694297437211*^9, {
   3.917708216719294*^9, 3.9177082264955597`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"4ac8ba51-beb4-4829-a81c-ef30af350f22"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "n"], TraditionalForm]],ExpressionUUID->
  "a1e3be0e-e671-405d-a907-fb4a20c3dc0c"],
 " will be calculated up to order N = nn"
}], "Text",
 CellChangeTimes->{{3.917271844692869*^9, 3.917271879284917*^9}, {
   3.917275977443571*^9, 3.917275978547349*^9}, 
   3.9176960204615498`*^9},ExpressionUUID->"7fe5e8cc-7122-4b5c-8de2-\
31e825f2f441"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nn", "=", "200"}], ";"}]], "Input",
 CellChangeTimes->{
  3.915871294255773*^9, {3.915871640723737*^9, 3.9158716409699497`*^9}, 
   3.915871747766143*^9, 3.915894767663446*^9, 3.9163011517233887`*^9, {
   3.916302128250795*^9, 3.916302128424714*^9}, 3.916374795749647*^9, 
   3.916390885037464*^9, 3.9164142440559053`*^9, 3.916737008181444*^9, 
   3.916843535804565*^9, {3.9168990361470213`*^9, 3.916899037650339*^9}, 
   3.916899075442506*^9, {3.917013773806036*^9, 3.917013783133945*^9}, 
   3.917014845966304*^9, 3.91707352530613*^9, 3.917092991831707*^9, 
   3.917093739607839*^9, 3.9171594397071867`*^9, 3.917274462754932*^9, 
   3.9172746356208973`*^9, 3.917586436128852*^9, {3.917707861919529*^9, 
   3.917707863646269*^9}, 3.917961623979177*^9, 3.922108781295354*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"71818295-f82f-4d1c-bc94-c7b58855a315"],

Cell["\<\
The last mmax terms will be reserved for the Richardson extrapolation. \
Ideally, less terms will be enough for the optimal order.\
\>", "Text",
 CellChangeTimes->{{3.917707244031847*^9, 3.917707283022292*^9}, {
   3.9177073828142567`*^9, 3.917707436094286*^9}, 3.917708287006225*^9, {
   3.922110049487323*^9, 
   3.922110073887085*^9}},ExpressionUUID->"d4e679b3-d907-4582-978f-\
469c89aecfac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mmax", "=", "25"}], ";"}]], "Input",
 CellChangeTimes->{{3.916407418789926*^9, 3.91640742248351*^9}, 
   3.916408150198556*^9, 3.916409483494542*^9, 3.916843763660574*^9, {
   3.916899229234538*^9, 3.916899229522319*^9}, {3.917013813694069*^9, 
   3.917013821230082*^9}, 3.9170140592478228`*^9, 3.91701485879821*^9, 
   3.9170735989222918`*^9, {3.917093039495799*^9, 3.9170930455876637`*^9}, 
   3.9170938069038277`*^9, {3.917590588965588*^9, 3.9175905893167887`*^9}, 
   3.917590858419961*^9, {3.917591417131463*^9, 3.917591417781644*^9}, 
   3.917593063015203*^9, {3.917707595822753*^9, 3.9177075961903553`*^9}, {
   3.917707852735121*^9, 3.9177078532304697`*^9}, 3.917854544689842*^9, {
   3.917854796881547*^9, 3.917854797344735*^9}, 3.922108829535282*^9, 
   3.922109582319872*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"fd7a0eea-0544-41ad-8cf2-5300b8de177c"],

Cell["Richardson extrapolation will start from term ns:", "Text",
 CellChangeTimes->{
  3.917707470105701*^9, {3.922110619839745*^9, 
   3.92211062051164*^9}},ExpressionUUID->"09bab819-5b38-4d29-af20-\
6362cb9878d5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ns", "=", 
  RowBox[{"nn", "-", "mmax", "-", "1"}]}]], "Input",
 CellChangeTimes->{{3.916407429524227*^9, 3.916407437075561*^9}, 
   3.916408153555511*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"041ab0af-98e6-4e5d-92b2-d5da3e234933"],

Cell[BoxData["174"], "Output",
 CellChangeTimes->{{3.917093751890403*^9, 3.917093763137323*^9}, 
   3.917093816301457*^9, {3.917101964545163*^9, 3.917101991702672*^9}, {
   3.917102050279586*^9, 3.91710214384368*^9}, 3.917159447201523*^9, 
   3.917160827786846*^9, 3.917161043296287*^9, 3.917162420555974*^9, 
   3.917162486889894*^9, 3.91727082261334*^9, 3.917270886165265*^9, 
   3.917270921709415*^9, 3.9172709655117073`*^9, 3.917271009255973*^9, 
   3.917274537318858*^9, 3.917274649650196*^9, 3.91758683935009*^9, 
   3.917590861449274*^9, 3.9175917590705557`*^9, 3.9175924507083893`*^9, 
   3.917593135857089*^9, {3.917707598399818*^9, 3.917707614161035*^9}, 
   3.91770771134315*^9, 3.9177077474113293`*^9, 3.917707832526505*^9, 
   3.917707870457362*^9, 3.917761015381938*^9, 3.9177618167185297`*^9, 
   3.917761997254683*^9, 3.917762377998269*^9, 3.917762411248115*^9, 
   3.9177631206011047`*^9, 3.917763415851512*^9, 3.917763454574342*^9, 
   3.917763523189467*^9, 3.917763613512128*^9, 3.91776364820018*^9, {
   3.9177637024348707`*^9, 3.917763732149692*^9}, 3.9177637689319057`*^9, 
   3.917763824911808*^9, 3.917763886809106*^9, 3.917763928789028*^9, 
   3.917764727410035*^9, 3.9177925817778797`*^9, 3.9178536911792603`*^9, 
   3.917854547841695*^9, 3.9178547999651537`*^9, 3.917956867450918*^9, 
   3.91795877892974*^9, 3.917961660063271*^9, 3.917962531403097*^9, 
   3.9179657760951233`*^9, 3.922108831826085*^9, 3.922109605390049*^9, 
   3.9221106983924513`*^9, 3.922110937800146*^9, 3.922111009655754*^9, 
   3.922111896638625*^9, 3.922112280317692*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"f7d57a67-cb96-4d6b-bb01-ed1ee5e08d4c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"ns", "<", "1"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", "\"\<mmax is too large compared to nn\>\"", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Interrupt", "[", "]"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.917707535281864*^9, 3.91770758785634*^9}, {
  3.9177076986099358`*^9, 3.917707700945672*^9}, {3.917707736577139*^9, 
  3.917707737582655*^9}, {3.917707822578191*^9, 3.9177078255059423`*^9}, {
  3.917708157711269*^9, 3.9177081626548443`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"6e1e87bd-ce12-4c19-b814-fdb5ada2dbf7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Eta]", "=", 
   RowBox[{"1", "+", 
    FractionBox["1", 
     RowBox[{"2", 
      OverscriptBox["\[Epsilon]", "~"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"Sqrt", "[", 
       OverscriptBox["\[Epsilon]", "~"], "]"}]], 
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        RowBox[{"4", 
         OverscriptBox["\[Epsilon]", "~"]}]]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.91630114197958*^9, 3.916407368564262*^9, 3.916807753348332*^9, {
   3.916843502717231*^9, 3.916843523132304*^9}, 3.917013916960281*^9, {
   3.9172706533796663`*^9, 3.917270654903159*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"13f08ea7-7eb6-448c-9fba-f44b1a323607"],

Cell["\<\
We calculate the coefficients c_n up to order nn using the recursion relation \
(17) of our paper.  The necessary terms to add can be halved using the \
symmetry r \[RightArrow] n \[Minus] r.\
\>", "Text",
 CellChangeTimes->{{3.917956388584753*^9, 3.917956491277424*^9}, {
  3.917956597356621*^9, 3.917956604876829*^9}, {3.92211081687994*^9, 
  3.922110818831806*^9}},ExpressionUUID->"89e91e1a-7c53-4675-864e-\
5bde282b79ae"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "1", "]"}], "=", 
   RowBox[{"SetPrecision", "[", 
    RowBox[{"1", ",", "dig"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"np12", "=", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}], "2"]}], ";", "\[IndentingNewLine]", 
    RowBox[{"cn", "=", 
     RowBox[{
      RowBox[{"Sum", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"np12", "+", "1", "-", 
           RowBox[{
            FractionBox["5", "2"], "r", 
            RowBox[{"(", 
             RowBox[{"n", "-", "r"}], ")"}]}]}], ")"}], 
         RowBox[{"c", "[", "r", "]"}], 
         RowBox[{"c", "[", 
          RowBox[{"n", "-", "r"}], "]"}]}], "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "1", ",", 
          FractionBox[
           RowBox[{"n", "-", "1"}], "2"]}], "}"}]}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"np12", "+", "\[Eta]"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"EvenQ", "[", "n", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "for", " ", "even", " ", "n", " ", "there", " ", "is", " ", "a", " ", 
        "middle", " ", "term"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"cn", "+=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", 
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"c", "[", 
            FractionBox["n", "2"], "]"}], "2"], "/", "16"}], "/", 
         RowBox[{"(", 
          RowBox[{"np12", "+", "\[Eta]"}], ")"}]}]}]}]}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c", "[", "n", "]"}], "=", "cn"}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
     "print", " ", "10", " ", "values", " ", "up", " ", "to", " ", "nn"}], 
     " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"Divisible", "[", 
       RowBox[{"n", ",", 
        RowBox[{"IntegerPart", "[", 
         RowBox[{"nn", "/", "10"}], "]"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"$MinPrecision", "=", "prdig"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"n", ",", "\"\< \>\"", ",", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"c", "[", "n", "]"}], ",", "prdig"}], "]"}]}], "]"}]}], 
       "]"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "2", ",", "nn"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9168114551251497`*^9, 3.916811464964776*^9}, {
   3.916843547135498*^9, 3.916843548589838*^9}, {3.91684358462934*^9, 
   3.9168435891260147`*^9}, {3.916899145108821*^9, 3.916899153956126*^9}, 
   3.917013858271718*^9, {3.9170735511028023`*^9, 3.9170735681715527`*^9}, 
   3.917694298941724*^9, {3.917706577941793*^9, 3.91770658280124*^9}, {
   3.917706800102872*^9, 3.9177068018728848`*^9}, {3.917706894917014*^9, 
   3.9177069393931932`*^9}, {3.917761822097844*^9, 3.917761835996107*^9}, {
   3.9177618824612513`*^9, 3.917761893291973*^9}, {3.917761939584077*^9, 
   3.9177619455807877`*^9}, 3.917762027181629*^9, {3.917763091121992*^9, 
   3.917763100802401*^9}, {3.91776338614625*^9, 3.917763395166897*^9}, {
   3.9177634431375523`*^9, 3.917763444158593*^9}, {3.917763508915578*^9, 
   3.917763511454692*^9}, 3.9177635493771152`*^9, {3.917763597746544*^9, 
   3.9177636011844177`*^9}, {3.917763681730063*^9, 3.917763690430833*^9}, 
   3.917763841890532*^9, {3.917956656703595*^9, 3.917956671262886*^9}, {
   3.917956725416224*^9, 3.9179567283555937`*^9}, {3.917956856575192*^9, 
   3.9179568599188766`*^9}, {3.917963688950859*^9, 3.917963715174415*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"3a893e89-dcd9-4afa-85b8-0cc8bd105133"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "20", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "2.10890775071834425669397116`10.*^-32"}],
  SequenceForm[20, " ", 2.10890775071834425669397116`10.*^-32],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.915871759417818*^9, {3.9158718114730043`*^9, 3.915871840915214*^9}, 
   3.915872034625794*^9, 3.9158724942946*^9, 3.915891600489724*^9, 
   3.915892404860036*^9, 3.915892602245956*^9, 3.915893859171323*^9, 
   3.915894355446693*^9, 3.915894711793614*^9, 3.915894778118094*^9, 
   3.915895180997262*^9, 3.9158957257653017`*^9, 3.916301156633649*^9, 
   3.916301500268423*^9, 3.916301724271481*^9, 3.9163021427656193`*^9, 
   3.9163023641445503`*^9, 3.916311773273018*^9, 3.916321289073926*^9, 
   3.9163748007306232`*^9, 3.916376275770117*^9, 3.916376625138713*^9, 
   3.916376656697888*^9, 3.916376805776623*^9, 3.91637734439095*^9, 
   3.916377609935668*^9, 3.916390969899673*^9, 3.9164073802703953`*^9, 
   3.916408167262507*^9, 3.9164083686961308`*^9, {3.9164084733806257`*^9, 
   3.916408499481038*^9}, 3.916408533863162*^9, 3.9164085747614107`*^9, 
   3.916408713993908*^9, 3.9164087823428783`*^9, {3.916408820451742*^9, 
   3.916408847382272*^9}, 3.9164089285087843`*^9, 3.916408974599725*^9, 
   3.9164090396671457`*^9, 3.916409495052189*^9, 3.916409558237904*^9, 
   3.916412801175837*^9, 3.9164128413786173`*^9, 3.916412939387567*^9, 
   3.916413184708143*^9, 3.916413276760725*^9, 3.9164138540572367`*^9, 
   3.9164139050471687`*^9, 3.916414037559957*^9, 3.916414110834159*^9, 
   3.916414249231031*^9, 3.9167361746935377`*^9, 3.916736610875701*^9, 
   3.916736839731729*^9, 3.916737014765831*^9, 3.916743899189744*^9, 
   3.916757279754858*^9, 3.916757346663925*^9, 3.916757393856614*^9, 
   3.9167574253926373`*^9, {3.916757474540702*^9, 3.9167574996377*^9}, {
   3.91675753912042*^9, 3.916757564784257*^9}, 3.916760039369874*^9, 
   3.9168068297954063`*^9, 3.9168077800574427`*^9, 3.916811466486528*^9, 
   3.916843637503207*^9, 3.916899156064642*^9, 3.9170137913434*^9, 
   3.91701392463736*^9, 3.917014852966909*^9, 3.917073527196974*^9, 
   3.9170735693558826`*^9, 3.917092993934033*^9, 3.917093677371228*^9, {
   3.9170937518541813`*^9, 3.917093763102221*^9}, 3.9170938162597837`*^9, {
   3.917101964499702*^9, 3.917101991659368*^9}, {3.9171020502268877`*^9, 
   3.91710214379943*^9}, 3.917159441794174*^9, 3.9171605569703007`*^9, 
   3.917160759927524*^9, 3.917160818157496*^9, 3.917161032023677*^9, 
   3.917162416436221*^9, 3.9171624807980347`*^9, 3.917270675612729*^9, 
   3.917270822007072*^9, 3.91727088553722*^9, 3.917270921096867*^9, 
   3.917270964914268*^9, 3.917271008641123*^9, 3.917272041821142*^9, 
   3.917274471326887*^9, 3.917274645034543*^9, 3.9175866090779133`*^9, 
   3.917590609992509*^9, 3.917591428960458*^9, 3.9175915257986383`*^9, 
   3.9175922236587*^9, 3.917593075445393*^9, 3.9177066025163116`*^9, 
   3.917706834639634*^9, 3.917706941361978*^9, 3.917707614764688*^9, 
   3.917707748003215*^9, 3.917707870618441*^9, 3.917761711248363*^9, 
   3.9177618373406887`*^9, 3.917761894736147*^9, 3.9177619465937653`*^9, 
   3.917761997454258*^9, 3.9177623781529818`*^9, 3.917762411465486*^9, 
   3.917763120776451*^9, {3.9177633982044897`*^9, 3.91776341606705*^9}, 
   3.9177634547657413`*^9, 3.9177635233832684`*^9, 3.91776356628341*^9, 
   3.917763613663006*^9, 3.917763648354498*^9, {3.917763702586478*^9, 
   3.917763732342657*^9}, 3.9177637690868683`*^9, 3.917763825105749*^9, 
   3.917763886959955*^9, 3.917763928943564*^9, 3.917764727578014*^9, 
   3.917792581930705*^9, 3.917853695175598*^9, 3.917854551859063*^9, 
   3.917956874689351*^9, 3.9179587790781527`*^9, 3.917961660089096*^9, 
   3.917962531430628*^9, 3.917965776120844*^9, 3.922108846474983*^9, 
   3.922109605413103*^9, 3.922110698420196*^9, 3.922110937825474*^9, 
   3.922111009674467*^9, 3.922111896658588*^9, 3.9221122803480177`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"04417908-1517-4dcf-86a6-4767405c8a25"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "40", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "1.418787395885796559676144796233`10.*^-47"}],
  SequenceForm[40, " ", 1.418787395885796559676144796233`10.*^-47],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.915871759417818*^9, {3.9158718114730043`*^9, 3.915871840915214*^9}, 
   3.915872034625794*^9, 3.9158724942946*^9, 3.915891600489724*^9, 
   3.915892404860036*^9, 3.915892602245956*^9, 3.915893859171323*^9, 
   3.915894355446693*^9, 3.915894711793614*^9, 3.915894778118094*^9, 
   3.915895180997262*^9, 3.9158957257653017`*^9, 3.916301156633649*^9, 
   3.916301500268423*^9, 3.916301724271481*^9, 3.9163021427656193`*^9, 
   3.9163023641445503`*^9, 3.916311773273018*^9, 3.916321289073926*^9, 
   3.9163748007306232`*^9, 3.916376275770117*^9, 3.916376625138713*^9, 
   3.916376656697888*^9, 3.916376805776623*^9, 3.91637734439095*^9, 
   3.916377609935668*^9, 3.916390969899673*^9, 3.9164073802703953`*^9, 
   3.916408167262507*^9, 3.9164083686961308`*^9, {3.9164084733806257`*^9, 
   3.916408499481038*^9}, 3.916408533863162*^9, 3.9164085747614107`*^9, 
   3.916408713993908*^9, 3.9164087823428783`*^9, {3.916408820451742*^9, 
   3.916408847382272*^9}, 3.9164089285087843`*^9, 3.916408974599725*^9, 
   3.9164090396671457`*^9, 3.916409495052189*^9, 3.916409558237904*^9, 
   3.916412801175837*^9, 3.9164128413786173`*^9, 3.916412939387567*^9, 
   3.916413184708143*^9, 3.916413276760725*^9, 3.9164138540572367`*^9, 
   3.9164139050471687`*^9, 3.916414037559957*^9, 3.916414110834159*^9, 
   3.916414249231031*^9, 3.9167361746935377`*^9, 3.916736610875701*^9, 
   3.916736839731729*^9, 3.916737014765831*^9, 3.916743899189744*^9, 
   3.916757279754858*^9, 3.916757346663925*^9, 3.916757393856614*^9, 
   3.9167574253926373`*^9, {3.916757474540702*^9, 3.9167574996377*^9}, {
   3.91675753912042*^9, 3.916757564784257*^9}, 3.916760039369874*^9, 
   3.9168068297954063`*^9, 3.9168077800574427`*^9, 3.916811466486528*^9, 
   3.916843637503207*^9, 3.916899156064642*^9, 3.9170137913434*^9, 
   3.91701392463736*^9, 3.917014852966909*^9, 3.917073527196974*^9, 
   3.9170735693558826`*^9, 3.917092993934033*^9, 3.917093677371228*^9, {
   3.9170937518541813`*^9, 3.917093763102221*^9}, 3.9170938162597837`*^9, {
   3.917101964499702*^9, 3.917101991659368*^9}, {3.9171020502268877`*^9, 
   3.91710214379943*^9}, 3.917159441794174*^9, 3.9171605569703007`*^9, 
   3.917160759927524*^9, 3.917160818157496*^9, 3.917161032023677*^9, 
   3.917162416436221*^9, 3.9171624807980347`*^9, 3.917270675612729*^9, 
   3.917270822007072*^9, 3.91727088553722*^9, 3.917270921096867*^9, 
   3.917270964914268*^9, 3.917271008641123*^9, 3.917272041821142*^9, 
   3.917274471326887*^9, 3.917274645034543*^9, 3.9175866090779133`*^9, 
   3.917590609992509*^9, 3.917591428960458*^9, 3.9175915257986383`*^9, 
   3.9175922236587*^9, 3.917593075445393*^9, 3.9177066025163116`*^9, 
   3.917706834639634*^9, 3.917706941361978*^9, 3.917707614764688*^9, 
   3.917707748003215*^9, 3.917707870618441*^9, 3.917761711248363*^9, 
   3.9177618373406887`*^9, 3.917761894736147*^9, 3.9177619465937653`*^9, 
   3.917761997454258*^9, 3.9177623781529818`*^9, 3.917762411465486*^9, 
   3.917763120776451*^9, {3.9177633982044897`*^9, 3.91776341606705*^9}, 
   3.9177634547657413`*^9, 3.9177635233832684`*^9, 3.91776356628341*^9, 
   3.917763613663006*^9, 3.917763648354498*^9, {3.917763702586478*^9, 
   3.917763732342657*^9}, 3.9177637690868683`*^9, 3.917763825105749*^9, 
   3.917763886959955*^9, 3.917763928943564*^9, 3.917764727578014*^9, 
   3.917792581930705*^9, 3.917853695175598*^9, 3.917854551859063*^9, 
   3.917956874689351*^9, 3.9179587790781527`*^9, 3.917961660089096*^9, 
   3.917962531430628*^9, 3.917965776120844*^9, 3.922108846474983*^9, 
   3.922109605413103*^9, 3.922110698420196*^9, 3.922110937825474*^9, 
   3.922111009674467*^9, 3.922111896658588*^9, 3.922112280348654*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"c2cfbe3d-adf1-4c71-b034-0e771e20d87e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "60", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "3.334617467560442945288`10.*^-56"}],
  SequenceForm[60, " ", 3.334617467560442945288`10.*^-56],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.915871759417818*^9, {3.9158718114730043`*^9, 3.915871840915214*^9}, 
   3.915872034625794*^9, 3.9158724942946*^9, 3.915891600489724*^9, 
   3.915892404860036*^9, 3.915892602245956*^9, 3.915893859171323*^9, 
   3.915894355446693*^9, 3.915894711793614*^9, 3.915894778118094*^9, 
   3.915895180997262*^9, 3.9158957257653017`*^9, 3.916301156633649*^9, 
   3.916301500268423*^9, 3.916301724271481*^9, 3.9163021427656193`*^9, 
   3.9163023641445503`*^9, 3.916311773273018*^9, 3.916321289073926*^9, 
   3.9163748007306232`*^9, 3.916376275770117*^9, 3.916376625138713*^9, 
   3.916376656697888*^9, 3.916376805776623*^9, 3.91637734439095*^9, 
   3.916377609935668*^9, 3.916390969899673*^9, 3.9164073802703953`*^9, 
   3.916408167262507*^9, 3.9164083686961308`*^9, {3.9164084733806257`*^9, 
   3.916408499481038*^9}, 3.916408533863162*^9, 3.9164085747614107`*^9, 
   3.916408713993908*^9, 3.9164087823428783`*^9, {3.916408820451742*^9, 
   3.916408847382272*^9}, 3.9164089285087843`*^9, 3.916408974599725*^9, 
   3.9164090396671457`*^9, 3.916409495052189*^9, 3.916409558237904*^9, 
   3.916412801175837*^9, 3.9164128413786173`*^9, 3.916412939387567*^9, 
   3.916413184708143*^9, 3.916413276760725*^9, 3.9164138540572367`*^9, 
   3.9164139050471687`*^9, 3.916414037559957*^9, 3.916414110834159*^9, 
   3.916414249231031*^9, 3.9167361746935377`*^9, 3.916736610875701*^9, 
   3.916736839731729*^9, 3.916737014765831*^9, 3.916743899189744*^9, 
   3.916757279754858*^9, 3.916757346663925*^9, 3.916757393856614*^9, 
   3.9167574253926373`*^9, {3.916757474540702*^9, 3.9167574996377*^9}, {
   3.91675753912042*^9, 3.916757564784257*^9}, 3.916760039369874*^9, 
   3.9168068297954063`*^9, 3.9168077800574427`*^9, 3.916811466486528*^9, 
   3.916843637503207*^9, 3.916899156064642*^9, 3.9170137913434*^9, 
   3.91701392463736*^9, 3.917014852966909*^9, 3.917073527196974*^9, 
   3.9170735693558826`*^9, 3.917092993934033*^9, 3.917093677371228*^9, {
   3.9170937518541813`*^9, 3.917093763102221*^9}, 3.9170938162597837`*^9, {
   3.917101964499702*^9, 3.917101991659368*^9}, {3.9171020502268877`*^9, 
   3.91710214379943*^9}, 3.917159441794174*^9, 3.9171605569703007`*^9, 
   3.917160759927524*^9, 3.917160818157496*^9, 3.917161032023677*^9, 
   3.917162416436221*^9, 3.9171624807980347`*^9, 3.917270675612729*^9, 
   3.917270822007072*^9, 3.91727088553722*^9, 3.917270921096867*^9, 
   3.917270964914268*^9, 3.917271008641123*^9, 3.917272041821142*^9, 
   3.917274471326887*^9, 3.917274645034543*^9, 3.9175866090779133`*^9, 
   3.917590609992509*^9, 3.917591428960458*^9, 3.9175915257986383`*^9, 
   3.9175922236587*^9, 3.917593075445393*^9, 3.9177066025163116`*^9, 
   3.917706834639634*^9, 3.917706941361978*^9, 3.917707614764688*^9, 
   3.917707748003215*^9, 3.917707870618441*^9, 3.917761711248363*^9, 
   3.9177618373406887`*^9, 3.917761894736147*^9, 3.9177619465937653`*^9, 
   3.917761997454258*^9, 3.9177623781529818`*^9, 3.917762411465486*^9, 
   3.917763120776451*^9, {3.9177633982044897`*^9, 3.91776341606705*^9}, 
   3.9177634547657413`*^9, 3.9177635233832684`*^9, 3.91776356628341*^9, 
   3.917763613663006*^9, 3.917763648354498*^9, {3.917763702586478*^9, 
   3.917763732342657*^9}, 3.9177637690868683`*^9, 3.917763825105749*^9, 
   3.917763886959955*^9, 3.917763928943564*^9, 3.917764727578014*^9, 
   3.917792581930705*^9, 3.917853695175598*^9, 3.917854551859063*^9, 
   3.917956874689351*^9, 3.9179587790781527`*^9, 3.917961660089096*^9, 
   3.917962531430628*^9, 3.917965776120844*^9, 3.922108846474983*^9, 
   3.922109605413103*^9, 3.922110698420196*^9, 3.922110937825474*^9, 
   3.922111009674467*^9, 3.922111896658588*^9, 3.922112280349271*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"0a55ba72-14f3-4a2b-a9c0-cfff52c628af"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "80", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "1.17641984535098262202287053492081085`10.*^-61"}],
  SequenceForm[80, " ", 1.17641984535098262202287053492081085`10.*^-61],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.915871759417818*^9, {3.9158718114730043`*^9, 3.915871840915214*^9}, 
   3.915872034625794*^9, 3.9158724942946*^9, 3.915891600489724*^9, 
   3.915892404860036*^9, 3.915892602245956*^9, 3.915893859171323*^9, 
   3.915894355446693*^9, 3.915894711793614*^9, 3.915894778118094*^9, 
   3.915895180997262*^9, 3.9158957257653017`*^9, 3.916301156633649*^9, 
   3.916301500268423*^9, 3.916301724271481*^9, 3.9163021427656193`*^9, 
   3.9163023641445503`*^9, 3.916311773273018*^9, 3.916321289073926*^9, 
   3.9163748007306232`*^9, 3.916376275770117*^9, 3.916376625138713*^9, 
   3.916376656697888*^9, 3.916376805776623*^9, 3.91637734439095*^9, 
   3.916377609935668*^9, 3.916390969899673*^9, 3.9164073802703953`*^9, 
   3.916408167262507*^9, 3.9164083686961308`*^9, {3.9164084733806257`*^9, 
   3.916408499481038*^9}, 3.916408533863162*^9, 3.9164085747614107`*^9, 
   3.916408713993908*^9, 3.9164087823428783`*^9, {3.916408820451742*^9, 
   3.916408847382272*^9}, 3.9164089285087843`*^9, 3.916408974599725*^9, 
   3.9164090396671457`*^9, 3.916409495052189*^9, 3.916409558237904*^9, 
   3.916412801175837*^9, 3.9164128413786173`*^9, 3.916412939387567*^9, 
   3.916413184708143*^9, 3.916413276760725*^9, 3.9164138540572367`*^9, 
   3.9164139050471687`*^9, 3.916414037559957*^9, 3.916414110834159*^9, 
   3.916414249231031*^9, 3.9167361746935377`*^9, 3.916736610875701*^9, 
   3.916736839731729*^9, 3.916737014765831*^9, 3.916743899189744*^9, 
   3.916757279754858*^9, 3.916757346663925*^9, 3.916757393856614*^9, 
   3.9167574253926373`*^9, {3.916757474540702*^9, 3.9167574996377*^9}, {
   3.91675753912042*^9, 3.916757564784257*^9}, 3.916760039369874*^9, 
   3.9168068297954063`*^9, 3.9168077800574427`*^9, 3.916811466486528*^9, 
   3.916843637503207*^9, 3.916899156064642*^9, 3.9170137913434*^9, 
   3.91701392463736*^9, 3.917014852966909*^9, 3.917073527196974*^9, 
   3.9170735693558826`*^9, 3.917092993934033*^9, 3.917093677371228*^9, {
   3.9170937518541813`*^9, 3.917093763102221*^9}, 3.9170938162597837`*^9, {
   3.917101964499702*^9, 3.917101991659368*^9}, {3.9171020502268877`*^9, 
   3.91710214379943*^9}, 3.917159441794174*^9, 3.9171605569703007`*^9, 
   3.917160759927524*^9, 3.917160818157496*^9, 3.917161032023677*^9, 
   3.917162416436221*^9, 3.9171624807980347`*^9, 3.917270675612729*^9, 
   3.917270822007072*^9, 3.91727088553722*^9, 3.917270921096867*^9, 
   3.917270964914268*^9, 3.917271008641123*^9, 3.917272041821142*^9, 
   3.917274471326887*^9, 3.917274645034543*^9, 3.9175866090779133`*^9, 
   3.917590609992509*^9, 3.917591428960458*^9, 3.9175915257986383`*^9, 
   3.9175922236587*^9, 3.917593075445393*^9, 3.9177066025163116`*^9, 
   3.917706834639634*^9, 3.917706941361978*^9, 3.917707614764688*^9, 
   3.917707748003215*^9, 3.917707870618441*^9, 3.917761711248363*^9, 
   3.9177618373406887`*^9, 3.917761894736147*^9, 3.9177619465937653`*^9, 
   3.917761997454258*^9, 3.9177623781529818`*^9, 3.917762411465486*^9, 
   3.917763120776451*^9, {3.9177633982044897`*^9, 3.91776341606705*^9}, 
   3.9177634547657413`*^9, 3.9177635233832684`*^9, 3.91776356628341*^9, 
   3.917763613663006*^9, 3.917763648354498*^9, {3.917763702586478*^9, 
   3.917763732342657*^9}, 3.9177637690868683`*^9, 3.917763825105749*^9, 
   3.917763886959955*^9, 3.917763928943564*^9, 3.917764727578014*^9, 
   3.917792581930705*^9, 3.917853695175598*^9, 3.917854551859063*^9, 
   3.917956874689351*^9, 3.9179587790781527`*^9, 3.917961660089096*^9, 
   3.917962531430628*^9, 3.917965776120844*^9, 3.922108846474983*^9, 
   3.922109605413103*^9, 3.922110698420196*^9, 3.922110937825474*^9, 
   3.922111009674467*^9, 3.922111896658588*^9, 3.9221122803497133`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"7459278c-795f-4ecf-b7de-13e4daedf32f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "100", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "2.2909804666849964953528598638015`10.*^-65"}],
  SequenceForm[100, " ", 2.2909804666849964953528598638015`10.*^-65],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.915871759417818*^9, {3.9158718114730043`*^9, 3.915871840915214*^9}, 
   3.915872034625794*^9, 3.9158724942946*^9, 3.915891600489724*^9, 
   3.915892404860036*^9, 3.915892602245956*^9, 3.915893859171323*^9, 
   3.915894355446693*^9, 3.915894711793614*^9, 3.915894778118094*^9, 
   3.915895180997262*^9, 3.9158957257653017`*^9, 3.916301156633649*^9, 
   3.916301500268423*^9, 3.916301724271481*^9, 3.9163021427656193`*^9, 
   3.9163023641445503`*^9, 3.916311773273018*^9, 3.916321289073926*^9, 
   3.9163748007306232`*^9, 3.916376275770117*^9, 3.916376625138713*^9, 
   3.916376656697888*^9, 3.916376805776623*^9, 3.91637734439095*^9, 
   3.916377609935668*^9, 3.916390969899673*^9, 3.9164073802703953`*^9, 
   3.916408167262507*^9, 3.9164083686961308`*^9, {3.9164084733806257`*^9, 
   3.916408499481038*^9}, 3.916408533863162*^9, 3.9164085747614107`*^9, 
   3.916408713993908*^9, 3.9164087823428783`*^9, {3.916408820451742*^9, 
   3.916408847382272*^9}, 3.9164089285087843`*^9, 3.916408974599725*^9, 
   3.9164090396671457`*^9, 3.916409495052189*^9, 3.916409558237904*^9, 
   3.916412801175837*^9, 3.9164128413786173`*^9, 3.916412939387567*^9, 
   3.916413184708143*^9, 3.916413276760725*^9, 3.9164138540572367`*^9, 
   3.9164139050471687`*^9, 3.916414037559957*^9, 3.916414110834159*^9, 
   3.916414249231031*^9, 3.9167361746935377`*^9, 3.916736610875701*^9, 
   3.916736839731729*^9, 3.916737014765831*^9, 3.916743899189744*^9, 
   3.916757279754858*^9, 3.916757346663925*^9, 3.916757393856614*^9, 
   3.9167574253926373`*^9, {3.916757474540702*^9, 3.9167574996377*^9}, {
   3.91675753912042*^9, 3.916757564784257*^9}, 3.916760039369874*^9, 
   3.9168068297954063`*^9, 3.9168077800574427`*^9, 3.916811466486528*^9, 
   3.916843637503207*^9, 3.916899156064642*^9, 3.9170137913434*^9, 
   3.91701392463736*^9, 3.917014852966909*^9, 3.917073527196974*^9, 
   3.9170735693558826`*^9, 3.917092993934033*^9, 3.917093677371228*^9, {
   3.9170937518541813`*^9, 3.917093763102221*^9}, 3.9170938162597837`*^9, {
   3.917101964499702*^9, 3.917101991659368*^9}, {3.9171020502268877`*^9, 
   3.91710214379943*^9}, 3.917159441794174*^9, 3.9171605569703007`*^9, 
   3.917160759927524*^9, 3.917160818157496*^9, 3.917161032023677*^9, 
   3.917162416436221*^9, 3.9171624807980347`*^9, 3.917270675612729*^9, 
   3.917270822007072*^9, 3.91727088553722*^9, 3.917270921096867*^9, 
   3.917270964914268*^9, 3.917271008641123*^9, 3.917272041821142*^9, 
   3.917274471326887*^9, 3.917274645034543*^9, 3.9175866090779133`*^9, 
   3.917590609992509*^9, 3.917591428960458*^9, 3.9175915257986383`*^9, 
   3.9175922236587*^9, 3.917593075445393*^9, 3.9177066025163116`*^9, 
   3.917706834639634*^9, 3.917706941361978*^9, 3.917707614764688*^9, 
   3.917707748003215*^9, 3.917707870618441*^9, 3.917761711248363*^9, 
   3.9177618373406887`*^9, 3.917761894736147*^9, 3.9177619465937653`*^9, 
   3.917761997454258*^9, 3.9177623781529818`*^9, 3.917762411465486*^9, 
   3.917763120776451*^9, {3.9177633982044897`*^9, 3.91776341606705*^9}, 
   3.9177634547657413`*^9, 3.9177635233832684`*^9, 3.91776356628341*^9, 
   3.917763613663006*^9, 3.917763648354498*^9, {3.917763702586478*^9, 
   3.917763732342657*^9}, 3.9177637690868683`*^9, 3.917763825105749*^9, 
   3.917763886959955*^9, 3.917763928943564*^9, 3.917764727578014*^9, 
   3.917792581930705*^9, 3.917853695175598*^9, 3.917854551859063*^9, 
   3.917956874689351*^9, 3.9179587790781527`*^9, 3.917961660089096*^9, 
   3.917962531430628*^9, 3.917965776120844*^9, 3.922108846474983*^9, 
   3.922109605413103*^9, 3.922110698420196*^9, 3.922110937825474*^9, 
   3.922111009674467*^9, 3.922111896658588*^9, 3.9221122803501463`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"a63cd5c0-5128-4bfa-b768-d63a14d3db3b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "120", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "4.8796121273660656631968498105`10.*^-68"}],
  SequenceForm[120, " ", 4.8796121273660656631968498105`10.*^-68],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.915871759417818*^9, {3.9158718114730043`*^9, 3.915871840915214*^9}, 
   3.915872034625794*^9, 3.9158724942946*^9, 3.915891600489724*^9, 
   3.915892404860036*^9, 3.915892602245956*^9, 3.915893859171323*^9, 
   3.915894355446693*^9, 3.915894711793614*^9, 3.915894778118094*^9, 
   3.915895180997262*^9, 3.9158957257653017`*^9, 3.916301156633649*^9, 
   3.916301500268423*^9, 3.916301724271481*^9, 3.9163021427656193`*^9, 
   3.9163023641445503`*^9, 3.916311773273018*^9, 3.916321289073926*^9, 
   3.9163748007306232`*^9, 3.916376275770117*^9, 3.916376625138713*^9, 
   3.916376656697888*^9, 3.916376805776623*^9, 3.91637734439095*^9, 
   3.916377609935668*^9, 3.916390969899673*^9, 3.9164073802703953`*^9, 
   3.916408167262507*^9, 3.9164083686961308`*^9, {3.9164084733806257`*^9, 
   3.916408499481038*^9}, 3.916408533863162*^9, 3.9164085747614107`*^9, 
   3.916408713993908*^9, 3.9164087823428783`*^9, {3.916408820451742*^9, 
   3.916408847382272*^9}, 3.9164089285087843`*^9, 3.916408974599725*^9, 
   3.9164090396671457`*^9, 3.916409495052189*^9, 3.916409558237904*^9, 
   3.916412801175837*^9, 3.9164128413786173`*^9, 3.916412939387567*^9, 
   3.916413184708143*^9, 3.916413276760725*^9, 3.9164138540572367`*^9, 
   3.9164139050471687`*^9, 3.916414037559957*^9, 3.916414110834159*^9, 
   3.916414249231031*^9, 3.9167361746935377`*^9, 3.916736610875701*^9, 
   3.916736839731729*^9, 3.916737014765831*^9, 3.916743899189744*^9, 
   3.916757279754858*^9, 3.916757346663925*^9, 3.916757393856614*^9, 
   3.9167574253926373`*^9, {3.916757474540702*^9, 3.9167574996377*^9}, {
   3.91675753912042*^9, 3.916757564784257*^9}, 3.916760039369874*^9, 
   3.9168068297954063`*^9, 3.9168077800574427`*^9, 3.916811466486528*^9, 
   3.916843637503207*^9, 3.916899156064642*^9, 3.9170137913434*^9, 
   3.91701392463736*^9, 3.917014852966909*^9, 3.917073527196974*^9, 
   3.9170735693558826`*^9, 3.917092993934033*^9, 3.917093677371228*^9, {
   3.9170937518541813`*^9, 3.917093763102221*^9}, 3.9170938162597837`*^9, {
   3.917101964499702*^9, 3.917101991659368*^9}, {3.9171020502268877`*^9, 
   3.91710214379943*^9}, 3.917159441794174*^9, 3.9171605569703007`*^9, 
   3.917160759927524*^9, 3.917160818157496*^9, 3.917161032023677*^9, 
   3.917162416436221*^9, 3.9171624807980347`*^9, 3.917270675612729*^9, 
   3.917270822007072*^9, 3.91727088553722*^9, 3.917270921096867*^9, 
   3.917270964914268*^9, 3.917271008641123*^9, 3.917272041821142*^9, 
   3.917274471326887*^9, 3.917274645034543*^9, 3.9175866090779133`*^9, 
   3.917590609992509*^9, 3.917591428960458*^9, 3.9175915257986383`*^9, 
   3.9175922236587*^9, 3.917593075445393*^9, 3.9177066025163116`*^9, 
   3.917706834639634*^9, 3.917706941361978*^9, 3.917707614764688*^9, 
   3.917707748003215*^9, 3.917707870618441*^9, 3.917761711248363*^9, 
   3.9177618373406887`*^9, 3.917761894736147*^9, 3.9177619465937653`*^9, 
   3.917761997454258*^9, 3.9177623781529818`*^9, 3.917762411465486*^9, 
   3.917763120776451*^9, {3.9177633982044897`*^9, 3.91776341606705*^9}, 
   3.9177634547657413`*^9, 3.9177635233832684`*^9, 3.91776356628341*^9, 
   3.917763613663006*^9, 3.917763648354498*^9, {3.917763702586478*^9, 
   3.917763732342657*^9}, 3.9177637690868683`*^9, 3.917763825105749*^9, 
   3.917763886959955*^9, 3.917763928943564*^9, 3.917764727578014*^9, 
   3.917792581930705*^9, 3.917853695175598*^9, 3.917854551859063*^9, 
   3.917956874689351*^9, 3.9179587790781527`*^9, 3.917961660089096*^9, 
   3.917962531430628*^9, 3.917965776120844*^9, 3.922108846474983*^9, 
   3.922109605413103*^9, 3.922110698420196*^9, 3.922110937825474*^9, 
   3.922111009674467*^9, 3.922111896658588*^9, 3.922112280350585*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"da0c8b08-2634-41fa-886a-670b62111640"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "140", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "4.77092561720777619262702188`10.*^-70"}],
  SequenceForm[140, " ", 4.77092561720777619262702188`10.*^-70],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.915871759417818*^9, {3.9158718114730043`*^9, 3.915871840915214*^9}, 
   3.915872034625794*^9, 3.9158724942946*^9, 3.915891600489724*^9, 
   3.915892404860036*^9, 3.915892602245956*^9, 3.915893859171323*^9, 
   3.915894355446693*^9, 3.915894711793614*^9, 3.915894778118094*^9, 
   3.915895180997262*^9, 3.9158957257653017`*^9, 3.916301156633649*^9, 
   3.916301500268423*^9, 3.916301724271481*^9, 3.9163021427656193`*^9, 
   3.9163023641445503`*^9, 3.916311773273018*^9, 3.916321289073926*^9, 
   3.9163748007306232`*^9, 3.916376275770117*^9, 3.916376625138713*^9, 
   3.916376656697888*^9, 3.916376805776623*^9, 3.91637734439095*^9, 
   3.916377609935668*^9, 3.916390969899673*^9, 3.9164073802703953`*^9, 
   3.916408167262507*^9, 3.9164083686961308`*^9, {3.9164084733806257`*^9, 
   3.916408499481038*^9}, 3.916408533863162*^9, 3.9164085747614107`*^9, 
   3.916408713993908*^9, 3.9164087823428783`*^9, {3.916408820451742*^9, 
   3.916408847382272*^9}, 3.9164089285087843`*^9, 3.916408974599725*^9, 
   3.9164090396671457`*^9, 3.916409495052189*^9, 3.916409558237904*^9, 
   3.916412801175837*^9, 3.9164128413786173`*^9, 3.916412939387567*^9, 
   3.916413184708143*^9, 3.916413276760725*^9, 3.9164138540572367`*^9, 
   3.9164139050471687`*^9, 3.916414037559957*^9, 3.916414110834159*^9, 
   3.916414249231031*^9, 3.9167361746935377`*^9, 3.916736610875701*^9, 
   3.916736839731729*^9, 3.916737014765831*^9, 3.916743899189744*^9, 
   3.916757279754858*^9, 3.916757346663925*^9, 3.916757393856614*^9, 
   3.9167574253926373`*^9, {3.916757474540702*^9, 3.9167574996377*^9}, {
   3.91675753912042*^9, 3.916757564784257*^9}, 3.916760039369874*^9, 
   3.9168068297954063`*^9, 3.9168077800574427`*^9, 3.916811466486528*^9, 
   3.916843637503207*^9, 3.916899156064642*^9, 3.9170137913434*^9, 
   3.91701392463736*^9, 3.917014852966909*^9, 3.917073527196974*^9, 
   3.9170735693558826`*^9, 3.917092993934033*^9, 3.917093677371228*^9, {
   3.9170937518541813`*^9, 3.917093763102221*^9}, 3.9170938162597837`*^9, {
   3.917101964499702*^9, 3.917101991659368*^9}, {3.9171020502268877`*^9, 
   3.91710214379943*^9}, 3.917159441794174*^9, 3.9171605569703007`*^9, 
   3.917160759927524*^9, 3.917160818157496*^9, 3.917161032023677*^9, 
   3.917162416436221*^9, 3.9171624807980347`*^9, 3.917270675612729*^9, 
   3.917270822007072*^9, 3.91727088553722*^9, 3.917270921096867*^9, 
   3.917270964914268*^9, 3.917271008641123*^9, 3.917272041821142*^9, 
   3.917274471326887*^9, 3.917274645034543*^9, 3.9175866090779133`*^9, 
   3.917590609992509*^9, 3.917591428960458*^9, 3.9175915257986383`*^9, 
   3.9175922236587*^9, 3.917593075445393*^9, 3.9177066025163116`*^9, 
   3.917706834639634*^9, 3.917706941361978*^9, 3.917707614764688*^9, 
   3.917707748003215*^9, 3.917707870618441*^9, 3.917761711248363*^9, 
   3.9177618373406887`*^9, 3.917761894736147*^9, 3.9177619465937653`*^9, 
   3.917761997454258*^9, 3.9177623781529818`*^9, 3.917762411465486*^9, 
   3.917763120776451*^9, {3.9177633982044897`*^9, 3.91776341606705*^9}, 
   3.9177634547657413`*^9, 3.9177635233832684`*^9, 3.91776356628341*^9, 
   3.917763613663006*^9, 3.917763648354498*^9, {3.917763702586478*^9, 
   3.917763732342657*^9}, 3.9177637690868683`*^9, 3.917763825105749*^9, 
   3.917763886959955*^9, 3.917763928943564*^9, 3.917764727578014*^9, 
   3.917792581930705*^9, 3.917853695175598*^9, 3.917854551859063*^9, 
   3.917956874689351*^9, 3.9179587790781527`*^9, 3.917961660089096*^9, 
   3.917962531430628*^9, 3.917965776120844*^9, 3.922108846474983*^9, 
   3.922109605413103*^9, 3.922110698420196*^9, 3.922110937825474*^9, 
   3.922111009674467*^9, 3.922111896658588*^9, 3.922112280372436*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"94c03dba-26bb-4a15-b868-1c244c0ab9f8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "160", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "1.2986492641297332380619635`10.*^-71"}],
  SequenceForm[160, " ", 1.2986492641297332380619635`10.*^-71],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.915871759417818*^9, {3.9158718114730043`*^9, 3.915871840915214*^9}, 
   3.915872034625794*^9, 3.9158724942946*^9, 3.915891600489724*^9, 
   3.915892404860036*^9, 3.915892602245956*^9, 3.915893859171323*^9, 
   3.915894355446693*^9, 3.915894711793614*^9, 3.915894778118094*^9, 
   3.915895180997262*^9, 3.9158957257653017`*^9, 3.916301156633649*^9, 
   3.916301500268423*^9, 3.916301724271481*^9, 3.9163021427656193`*^9, 
   3.9163023641445503`*^9, 3.916311773273018*^9, 3.916321289073926*^9, 
   3.9163748007306232`*^9, 3.916376275770117*^9, 3.916376625138713*^9, 
   3.916376656697888*^9, 3.916376805776623*^9, 3.91637734439095*^9, 
   3.916377609935668*^9, 3.916390969899673*^9, 3.9164073802703953`*^9, 
   3.916408167262507*^9, 3.9164083686961308`*^9, {3.9164084733806257`*^9, 
   3.916408499481038*^9}, 3.916408533863162*^9, 3.9164085747614107`*^9, 
   3.916408713993908*^9, 3.9164087823428783`*^9, {3.916408820451742*^9, 
   3.916408847382272*^9}, 3.9164089285087843`*^9, 3.916408974599725*^9, 
   3.9164090396671457`*^9, 3.916409495052189*^9, 3.916409558237904*^9, 
   3.916412801175837*^9, 3.9164128413786173`*^9, 3.916412939387567*^9, 
   3.916413184708143*^9, 3.916413276760725*^9, 3.9164138540572367`*^9, 
   3.9164139050471687`*^9, 3.916414037559957*^9, 3.916414110834159*^9, 
   3.916414249231031*^9, 3.9167361746935377`*^9, 3.916736610875701*^9, 
   3.916736839731729*^9, 3.916737014765831*^9, 3.916743899189744*^9, 
   3.916757279754858*^9, 3.916757346663925*^9, 3.916757393856614*^9, 
   3.9167574253926373`*^9, {3.916757474540702*^9, 3.9167574996377*^9}, {
   3.91675753912042*^9, 3.916757564784257*^9}, 3.916760039369874*^9, 
   3.9168068297954063`*^9, 3.9168077800574427`*^9, 3.916811466486528*^9, 
   3.916843637503207*^9, 3.916899156064642*^9, 3.9170137913434*^9, 
   3.91701392463736*^9, 3.917014852966909*^9, 3.917073527196974*^9, 
   3.9170735693558826`*^9, 3.917092993934033*^9, 3.917093677371228*^9, {
   3.9170937518541813`*^9, 3.917093763102221*^9}, 3.9170938162597837`*^9, {
   3.917101964499702*^9, 3.917101991659368*^9}, {3.9171020502268877`*^9, 
   3.91710214379943*^9}, 3.917159441794174*^9, 3.9171605569703007`*^9, 
   3.917160759927524*^9, 3.917160818157496*^9, 3.917161032023677*^9, 
   3.917162416436221*^9, 3.9171624807980347`*^9, 3.917270675612729*^9, 
   3.917270822007072*^9, 3.91727088553722*^9, 3.917270921096867*^9, 
   3.917270964914268*^9, 3.917271008641123*^9, 3.917272041821142*^9, 
   3.917274471326887*^9, 3.917274645034543*^9, 3.9175866090779133`*^9, 
   3.917590609992509*^9, 3.917591428960458*^9, 3.9175915257986383`*^9, 
   3.9175922236587*^9, 3.917593075445393*^9, 3.9177066025163116`*^9, 
   3.917706834639634*^9, 3.917706941361978*^9, 3.917707614764688*^9, 
   3.917707748003215*^9, 3.917707870618441*^9, 3.917761711248363*^9, 
   3.9177618373406887`*^9, 3.917761894736147*^9, 3.9177619465937653`*^9, 
   3.917761997454258*^9, 3.9177623781529818`*^9, 3.917762411465486*^9, 
   3.917763120776451*^9, {3.9177633982044897`*^9, 3.91776341606705*^9}, 
   3.9177634547657413`*^9, 3.9177635233832684`*^9, 3.91776356628341*^9, 
   3.917763613663006*^9, 3.917763648354498*^9, {3.917763702586478*^9, 
   3.917763732342657*^9}, 3.9177637690868683`*^9, 3.917763825105749*^9, 
   3.917763886959955*^9, 3.917763928943564*^9, 3.917764727578014*^9, 
   3.917792581930705*^9, 3.917853695175598*^9, 3.917854551859063*^9, 
   3.917956874689351*^9, 3.9179587790781527`*^9, 3.917961660089096*^9, 
   3.917962531430628*^9, 3.917965776120844*^9, 3.922108846474983*^9, 
   3.922109605413103*^9, 3.922110698420196*^9, 3.922110937825474*^9, 
   3.922111009674467*^9, 3.922111896658588*^9, 3.922112280373411*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"f7abc69f-8afe-40a3-bf8f-9dbacd2dcb10"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "180", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "7.25043361939077120263301`10.*^-73"}],
  SequenceForm[180, " ", 7.25043361939077120263301`10.*^-73],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.915871759417818*^9, {3.9158718114730043`*^9, 3.915871840915214*^9}, 
   3.915872034625794*^9, 3.9158724942946*^9, 3.915891600489724*^9, 
   3.915892404860036*^9, 3.915892602245956*^9, 3.915893859171323*^9, 
   3.915894355446693*^9, 3.915894711793614*^9, 3.915894778118094*^9, 
   3.915895180997262*^9, 3.9158957257653017`*^9, 3.916301156633649*^9, 
   3.916301500268423*^9, 3.916301724271481*^9, 3.9163021427656193`*^9, 
   3.9163023641445503`*^9, 3.916311773273018*^9, 3.916321289073926*^9, 
   3.9163748007306232`*^9, 3.916376275770117*^9, 3.916376625138713*^9, 
   3.916376656697888*^9, 3.916376805776623*^9, 3.91637734439095*^9, 
   3.916377609935668*^9, 3.916390969899673*^9, 3.9164073802703953`*^9, 
   3.916408167262507*^9, 3.9164083686961308`*^9, {3.9164084733806257`*^9, 
   3.916408499481038*^9}, 3.916408533863162*^9, 3.9164085747614107`*^9, 
   3.916408713993908*^9, 3.9164087823428783`*^9, {3.916408820451742*^9, 
   3.916408847382272*^9}, 3.9164089285087843`*^9, 3.916408974599725*^9, 
   3.9164090396671457`*^9, 3.916409495052189*^9, 3.916409558237904*^9, 
   3.916412801175837*^9, 3.9164128413786173`*^9, 3.916412939387567*^9, 
   3.916413184708143*^9, 3.916413276760725*^9, 3.9164138540572367`*^9, 
   3.9164139050471687`*^9, 3.916414037559957*^9, 3.916414110834159*^9, 
   3.916414249231031*^9, 3.9167361746935377`*^9, 3.916736610875701*^9, 
   3.916736839731729*^9, 3.916737014765831*^9, 3.916743899189744*^9, 
   3.916757279754858*^9, 3.916757346663925*^9, 3.916757393856614*^9, 
   3.9167574253926373`*^9, {3.916757474540702*^9, 3.9167574996377*^9}, {
   3.91675753912042*^9, 3.916757564784257*^9}, 3.916760039369874*^9, 
   3.9168068297954063`*^9, 3.9168077800574427`*^9, 3.916811466486528*^9, 
   3.916843637503207*^9, 3.916899156064642*^9, 3.9170137913434*^9, 
   3.91701392463736*^9, 3.917014852966909*^9, 3.917073527196974*^9, 
   3.9170735693558826`*^9, 3.917092993934033*^9, 3.917093677371228*^9, {
   3.9170937518541813`*^9, 3.917093763102221*^9}, 3.9170938162597837`*^9, {
   3.917101964499702*^9, 3.917101991659368*^9}, {3.9171020502268877`*^9, 
   3.91710214379943*^9}, 3.917159441794174*^9, 3.9171605569703007`*^9, 
   3.917160759927524*^9, 3.917160818157496*^9, 3.917161032023677*^9, 
   3.917162416436221*^9, 3.9171624807980347`*^9, 3.917270675612729*^9, 
   3.917270822007072*^9, 3.91727088553722*^9, 3.917270921096867*^9, 
   3.917270964914268*^9, 3.917271008641123*^9, 3.917272041821142*^9, 
   3.917274471326887*^9, 3.917274645034543*^9, 3.9175866090779133`*^9, 
   3.917590609992509*^9, 3.917591428960458*^9, 3.9175915257986383`*^9, 
   3.9175922236587*^9, 3.917593075445393*^9, 3.9177066025163116`*^9, 
   3.917706834639634*^9, 3.917706941361978*^9, 3.917707614764688*^9, 
   3.917707748003215*^9, 3.917707870618441*^9, 3.917761711248363*^9, 
   3.9177618373406887`*^9, 3.917761894736147*^9, 3.9177619465937653`*^9, 
   3.917761997454258*^9, 3.9177623781529818`*^9, 3.917762411465486*^9, 
   3.917763120776451*^9, {3.9177633982044897`*^9, 3.91776341606705*^9}, 
   3.9177634547657413`*^9, 3.9177635233832684`*^9, 3.91776356628341*^9, 
   3.917763613663006*^9, 3.917763648354498*^9, {3.917763702586478*^9, 
   3.917763732342657*^9}, 3.9177637690868683`*^9, 3.917763825105749*^9, 
   3.917763886959955*^9, 3.917763928943564*^9, 3.917764727578014*^9, 
   3.917792581930705*^9, 3.917853695175598*^9, 3.917854551859063*^9, 
   3.917956874689351*^9, 3.9179587790781527`*^9, 3.917961660089096*^9, 
   3.917962531430628*^9, 3.917965776120844*^9, 3.922108846474983*^9, 
   3.922109605413103*^9, 3.922110698420196*^9, 3.922110937825474*^9, 
   3.922111009674467*^9, 3.922111896658588*^9, 3.9221122803738623`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"d0696931-11ab-450e-86ef-2a1103abc5e1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "200", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "6.8244967277310752770332`10.*^-74"}],
  SequenceForm[200, " ", 6.8244967277310752770332`10.*^-74],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.915871759417818*^9, {3.9158718114730043`*^9, 3.915871840915214*^9}, 
   3.915872034625794*^9, 3.9158724942946*^9, 3.915891600489724*^9, 
   3.915892404860036*^9, 3.915892602245956*^9, 3.915893859171323*^9, 
   3.915894355446693*^9, 3.915894711793614*^9, 3.915894778118094*^9, 
   3.915895180997262*^9, 3.9158957257653017`*^9, 3.916301156633649*^9, 
   3.916301500268423*^9, 3.916301724271481*^9, 3.9163021427656193`*^9, 
   3.9163023641445503`*^9, 3.916311773273018*^9, 3.916321289073926*^9, 
   3.9163748007306232`*^9, 3.916376275770117*^9, 3.916376625138713*^9, 
   3.916376656697888*^9, 3.916376805776623*^9, 3.91637734439095*^9, 
   3.916377609935668*^9, 3.916390969899673*^9, 3.9164073802703953`*^9, 
   3.916408167262507*^9, 3.9164083686961308`*^9, {3.9164084733806257`*^9, 
   3.916408499481038*^9}, 3.916408533863162*^9, 3.9164085747614107`*^9, 
   3.916408713993908*^9, 3.9164087823428783`*^9, {3.916408820451742*^9, 
   3.916408847382272*^9}, 3.9164089285087843`*^9, 3.916408974599725*^9, 
   3.9164090396671457`*^9, 3.916409495052189*^9, 3.916409558237904*^9, 
   3.916412801175837*^9, 3.9164128413786173`*^9, 3.916412939387567*^9, 
   3.916413184708143*^9, 3.916413276760725*^9, 3.9164138540572367`*^9, 
   3.9164139050471687`*^9, 3.916414037559957*^9, 3.916414110834159*^9, 
   3.916414249231031*^9, 3.9167361746935377`*^9, 3.916736610875701*^9, 
   3.916736839731729*^9, 3.916737014765831*^9, 3.916743899189744*^9, 
   3.916757279754858*^9, 3.916757346663925*^9, 3.916757393856614*^9, 
   3.9167574253926373`*^9, {3.916757474540702*^9, 3.9167574996377*^9}, {
   3.91675753912042*^9, 3.916757564784257*^9}, 3.916760039369874*^9, 
   3.9168068297954063`*^9, 3.9168077800574427`*^9, 3.916811466486528*^9, 
   3.916843637503207*^9, 3.916899156064642*^9, 3.9170137913434*^9, 
   3.91701392463736*^9, 3.917014852966909*^9, 3.917073527196974*^9, 
   3.9170735693558826`*^9, 3.917092993934033*^9, 3.917093677371228*^9, {
   3.9170937518541813`*^9, 3.917093763102221*^9}, 3.9170938162597837`*^9, {
   3.917101964499702*^9, 3.917101991659368*^9}, {3.9171020502268877`*^9, 
   3.91710214379943*^9}, 3.917159441794174*^9, 3.9171605569703007`*^9, 
   3.917160759927524*^9, 3.917160818157496*^9, 3.917161032023677*^9, 
   3.917162416436221*^9, 3.9171624807980347`*^9, 3.917270675612729*^9, 
   3.917270822007072*^9, 3.91727088553722*^9, 3.917270921096867*^9, 
   3.917270964914268*^9, 3.917271008641123*^9, 3.917272041821142*^9, 
   3.917274471326887*^9, 3.917274645034543*^9, 3.9175866090779133`*^9, 
   3.917590609992509*^9, 3.917591428960458*^9, 3.9175915257986383`*^9, 
   3.9175922236587*^9, 3.917593075445393*^9, 3.9177066025163116`*^9, 
   3.917706834639634*^9, 3.917706941361978*^9, 3.917707614764688*^9, 
   3.917707748003215*^9, 3.917707870618441*^9, 3.917761711248363*^9, 
   3.9177618373406887`*^9, 3.917761894736147*^9, 3.9177619465937653`*^9, 
   3.917761997454258*^9, 3.9177623781529818`*^9, 3.917762411465486*^9, 
   3.917763120776451*^9, {3.9177633982044897`*^9, 3.91776341606705*^9}, 
   3.9177634547657413`*^9, 3.9177635233832684`*^9, 3.91776356628341*^9, 
   3.917763613663006*^9, 3.917763648354498*^9, {3.917763702586478*^9, 
   3.917763732342657*^9}, 3.9177637690868683`*^9, 3.917763825105749*^9, 
   3.917763886959955*^9, 3.917763928943564*^9, 3.917764727578014*^9, 
   3.917792581930705*^9, 3.917853695175598*^9, 3.917854551859063*^9, 
   3.917956874689351*^9, 3.9179587790781527`*^9, 3.917961660089096*^9, 
   3.917962531430628*^9, 3.917965776120844*^9, 3.922108846474983*^9, 
   3.922109605413103*^9, 3.922110698420196*^9, 3.922110937825474*^9, 
   3.922111009674467*^9, 3.922111896658588*^9, 3.922112280374299*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"10df3fa9-786c-445f-b672-736a64779818"]
}, Open  ]]
}, Open  ]],

Cell["\<\
We search for optimal order Richardson extrapolation for c[n]/c_[n+1] \
starting from term n=ns\
\>", "Text",
 CellChangeTimes->{{3.917793303334344*^9, 3.91779333432549*^9}, {
  3.9178538206097107`*^9, 3.917853827809743*^9}, {3.917956957116725*^9, 
  3.9179569636765223`*^9}, {3.9179570391165943`*^9, 3.9179570869885273`*^9}, {
  3.917957118412423*^9, 
  3.917957118812717*^9}},ExpressionUUID->"1f14121a-cfd7-4044-9805-\
420d563b5c42"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"mopt", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"calculate", " ", 
    RowBox[{"R", "[", 
     RowBox[{"m", ",", "ns"}], "]"}], " ", "using", " ", 
    RowBox[{"Eq", ".", " ", 
     RowBox[{"(", "34", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rc", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"c", "[", 
          RowBox[{"ns", "+", "k"}], "]"}], 
         RowBox[{"c", "[", 
          RowBox[{"ns", "+", "k", "+", "1"}], "]"}]], 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"k", "+", "m"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"ns", "+", "k"}], ")"}], "m"]}], 
         RowBox[{
          RowBox[{"k", "!"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m", "-", "k"}], ")"}], "!"}]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "m"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"m", ">", "0"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "rcprev", " ", "is", " ", "previous", " ", "rc", " ", "value"}], " ", 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rcdif", "=", 
        RowBox[{"Abs", "[", 
         RowBox[{"rc", "-", "rcprev"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Block", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"$MinPrecision", "=", "prdig"}], "}"}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{"m", ",", "\"\< \>\"", ",", 
           RowBox[{"N", "[", 
            RowBox[{"rcdif", ",", "prdig"}], "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "search", " ", "for", " ", "the", " ", "minimal", " ", "value", " ", 
         "of", " ", "rcdif"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"m", "==", "1"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"rcdifmin", "=", "rcdif"}], ";", "\[IndentingNewLine]", 
          RowBox[{"mopt", "=", "1"}], ";", "\[IndentingNewLine]", 
          RowBox[{"rcopt", "=", "rc"}], ";"}], "\[IndentingNewLine]", ",", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"rcdif", " ", "<", "rcdifmin"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"rcdifmin", "=", "rcdif"}], ";", "\[IndentingNewLine]", 
            RowBox[{"mopt", "=", "m"}], ";", "\[IndentingNewLine]", 
            RowBox[{"rcopt", "=", "rc"}], ";"}]}], "\[IndentingNewLine]", 
          "]"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "stop", " ", "if", " ", "rcdif", " ", "is", " ", "larger", " ", 
         "than", " ", "100", "*", "rcdifmin"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "trying", " ", "to", " ", "avoid", " ", "small", " ", "local", " ", 
         "minimum"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"rcdif", ">", 
          RowBox[{"100", "rcdifmin"}]}], ",", 
         RowBox[{"Break", "[", "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]",
      "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"rcprev", "=", "rc"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"mopt", "==", "mmax"}], ",", "\[IndentingNewLine]", 
      RowBox[{
      "Print", "[", "\"\<mmax is too small to get optimal order\>\"", "]"}]}],
      "]"}]}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "0", ",", "mmax"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.916736292777351*^9, 3.916736294455696*^9}, {
   3.916736816167416*^9, 3.916736819844068*^9}, {3.9168435921709146`*^9, 
   3.916843592709559*^9}, {3.917013998936989*^9, 3.917014049057457*^9}, {
   3.9170736236793823`*^9, 3.9170736272437153`*^9}, {3.917764576176364*^9, 
   3.917764612046365*^9}, {3.917854236931438*^9, 3.917854281250881*^9}, {
   3.917854312770957*^9, 3.91785433029102*^9}, {3.917854390818989*^9, 
   3.9178544097470503`*^9}, {3.917854617843449*^9, 3.91785462875487*^9}, {
   3.9178546810111723`*^9, 3.9178547076509867`*^9}, {3.917854748019538*^9, 
   3.917854762595056*^9}, 3.917854852852353*^9, {3.917958185454672*^9, 
   3.917958298815145*^9}, {3.917961995959628*^9, 3.917962002516947*^9}, {
   3.92211099481946*^9, 3.922110998279236*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"fff0ffa3-8583-4b5e-94cc-37e23d1ff766"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "0.27989085771865711932484610418083712304`10."}],
  SequenceForm[1, " ", 0.27989085771865711932484610418083712304`10.],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.917014062127801*^9, 3.917015060445879*^9, {3.91707361167852*^9, 
   3.917073628064912*^9}, 3.917093050893837*^9, 3.917093677718738*^9, {
   3.917093751926626*^9, 3.917093763219803*^9}, 3.917093816383745*^9, {
   3.9171019645574636`*^9, 3.91710199171497*^9}, {3.91710205029745*^9, 
   3.917102143858592*^9}, 3.9171594487429733`*^9, 3.917160830585229*^9, 
   3.91716104433038*^9, 3.917162421950379*^9, 3.917162486906004*^9, 
   3.917270822625207*^9, 3.917270886183284*^9, 3.9172709217267923`*^9, 
   3.917270965529522*^9, 3.917271009273305*^9, 3.917274541459434*^9, 
   3.917274649665308*^9, 3.91758683937086*^9, 3.917590863734728*^9, 
   3.917591759135045*^9, 3.9175924509310017`*^9, 3.917593136109991*^9, 
   3.917707804590754*^9, 3.917707885251211*^9, 3.9177646146209*^9, 
   3.917792603425078*^9, 3.917854516245174*^9, 3.9178545686042337`*^9, 
   3.9178547093093233`*^9, 3.917854776323028*^9, 3.9178548107714443`*^9, 
   3.917958792372713*^9, 3.9179616606877317`*^9, 3.917962531988387*^9, 
   3.917965776701644*^9, 3.922108850604287*^9, 3.922109605460786*^9, 
   3.922110698463826*^9, 3.92211093786421*^9, 3.922111009716885*^9, 
   3.9221118967204657`*^9, 3.922112280396172*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"b0c60728-0730-443b-a045-de03acb30b3b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "0.13055261565476704040206248007030306679`10."}],
  SequenceForm[2, " ", 0.13055261565476704040206248007030306679`10.],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.917014062127801*^9, 3.917015060445879*^9, {3.91707361167852*^9, 
   3.917073628064912*^9}, 3.917093050893837*^9, 3.917093677718738*^9, {
   3.917093751926626*^9, 3.917093763219803*^9}, 3.917093816383745*^9, {
   3.9171019645574636`*^9, 3.91710199171497*^9}, {3.91710205029745*^9, 
   3.917102143858592*^9}, 3.9171594487429733`*^9, 3.917160830585229*^9, 
   3.91716104433038*^9, 3.917162421950379*^9, 3.917162486906004*^9, 
   3.917270822625207*^9, 3.917270886183284*^9, 3.9172709217267923`*^9, 
   3.917270965529522*^9, 3.917271009273305*^9, 3.917274541459434*^9, 
   3.917274649665308*^9, 3.91758683937086*^9, 3.917590863734728*^9, 
   3.917591759135045*^9, 3.9175924509310017`*^9, 3.917593136109991*^9, 
   3.917707804590754*^9, 3.917707885251211*^9, 3.9177646146209*^9, 
   3.917792603425078*^9, 3.917854516245174*^9, 3.9178545686042337`*^9, 
   3.9178547093093233`*^9, 3.917854776323028*^9, 3.9178548107714443`*^9, 
   3.917958792372713*^9, 3.9179616606877317`*^9, 3.917962531988387*^9, 
   3.917965776701644*^9, 3.922108850604287*^9, 3.922109605460786*^9, 
   3.922110698463826*^9, 3.92211093786421*^9, 3.922111009716885*^9, 
   3.9221118967204657`*^9, 3.922112280396845*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"cc77092a-d950-4b5f-ae23-cf103a264b94"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "0.00125436272813589441459419736643825637`10."}],
  SequenceForm[3, " ", 0.00125436272813589441459419736643825637`10.],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.917014062127801*^9, 3.917015060445879*^9, {3.91707361167852*^9, 
   3.917073628064912*^9}, 3.917093050893837*^9, 3.917093677718738*^9, {
   3.917093751926626*^9, 3.917093763219803*^9}, 3.917093816383745*^9, {
   3.9171019645574636`*^9, 3.91710199171497*^9}, {3.91710205029745*^9, 
   3.917102143858592*^9}, 3.9171594487429733`*^9, 3.917160830585229*^9, 
   3.91716104433038*^9, 3.917162421950379*^9, 3.917162486906004*^9, 
   3.917270822625207*^9, 3.917270886183284*^9, 3.9172709217267923`*^9, 
   3.917270965529522*^9, 3.917271009273305*^9, 3.917274541459434*^9, 
   3.917274649665308*^9, 3.91758683937086*^9, 3.917590863734728*^9, 
   3.917591759135045*^9, 3.9175924509310017`*^9, 3.917593136109991*^9, 
   3.917707804590754*^9, 3.917707885251211*^9, 3.9177646146209*^9, 
   3.917792603425078*^9, 3.917854516245174*^9, 3.9178545686042337`*^9, 
   3.9178547093093233`*^9, 3.917854776323028*^9, 3.9178548107714443`*^9, 
   3.917958792372713*^9, 3.9179616606877317`*^9, 3.917962531988387*^9, 
   3.917965776701644*^9, 3.922108850604287*^9, 3.922109605460786*^9, 
   3.922110698463826*^9, 3.92211093786421*^9, 3.922111009716885*^9, 
   3.9221118967204657`*^9, 3.9221122803978777`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"a494fba5-6118-4d0b-bfcc-ce3e6b93f5e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "4", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "0.00002507485321210227697829624168161714`10."}],
  SequenceForm[4, " ", 0.00002507485321210227697829624168161714`10.],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.917014062127801*^9, 3.917015060445879*^9, {3.91707361167852*^9, 
   3.917073628064912*^9}, 3.917093050893837*^9, 3.917093677718738*^9, {
   3.917093751926626*^9, 3.917093763219803*^9}, 3.917093816383745*^9, {
   3.9171019645574636`*^9, 3.91710199171497*^9}, {3.91710205029745*^9, 
   3.917102143858592*^9}, 3.9171594487429733`*^9, 3.917160830585229*^9, 
   3.91716104433038*^9, 3.917162421950379*^9, 3.917162486906004*^9, 
   3.917270822625207*^9, 3.917270886183284*^9, 3.9172709217267923`*^9, 
   3.917270965529522*^9, 3.917271009273305*^9, 3.917274541459434*^9, 
   3.917274649665308*^9, 3.91758683937086*^9, 3.917590863734728*^9, 
   3.917591759135045*^9, 3.9175924509310017`*^9, 3.917593136109991*^9, 
   3.917707804590754*^9, 3.917707885251211*^9, 3.9177646146209*^9, 
   3.917792603425078*^9, 3.917854516245174*^9, 3.9178545686042337`*^9, 
   3.9178547093093233`*^9, 3.917854776323028*^9, 3.9178548107714443`*^9, 
   3.917958792372713*^9, 3.9179616606877317`*^9, 3.917962531988387*^9, 
   3.917965776701644*^9, 3.922108850604287*^9, 3.922109605460786*^9, 
   3.922110698463826*^9, 3.92211093786421*^9, 3.922111009716885*^9, 
   3.9221118967204657`*^9, 3.922112280398304*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"a4ee905b-7efb-4d41-9127-66674e161d80"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "5", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "5.6927126685546491733490101696712`10.*^-7"}],
  SequenceForm[5, " ", 5.6927126685546491733490101696712`10.*^-7],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.917014062127801*^9, 3.917015060445879*^9, {3.91707361167852*^9, 
   3.917073628064912*^9}, 3.917093050893837*^9, 3.917093677718738*^9, {
   3.917093751926626*^9, 3.917093763219803*^9}, 3.917093816383745*^9, {
   3.9171019645574636`*^9, 3.91710199171497*^9}, {3.91710205029745*^9, 
   3.917102143858592*^9}, 3.9171594487429733`*^9, 3.917160830585229*^9, 
   3.91716104433038*^9, 3.917162421950379*^9, 3.917162486906004*^9, 
   3.917270822625207*^9, 3.917270886183284*^9, 3.9172709217267923`*^9, 
   3.917270965529522*^9, 3.917271009273305*^9, 3.917274541459434*^9, 
   3.917274649665308*^9, 3.91758683937086*^9, 3.917590863734728*^9, 
   3.917591759135045*^9, 3.9175924509310017`*^9, 3.917593136109991*^9, 
   3.917707804590754*^9, 3.917707885251211*^9, 3.9177646146209*^9, 
   3.917792603425078*^9, 3.917854516245174*^9, 3.9178545686042337`*^9, 
   3.9178547093093233`*^9, 3.917854776323028*^9, 3.9178548107714443`*^9, 
   3.917958792372713*^9, 3.9179616606877317`*^9, 3.917962531988387*^9, 
   3.917965776701644*^9, 3.922108850604287*^9, 3.922109605460786*^9, 
   3.922110698463826*^9, 3.92211093786421*^9, 3.922111009716885*^9, 
   3.9221118967204657`*^9, 3.9221122803987226`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"51c01caf-774c-4652-82ae-a95155fca066"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "6", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "5.14878802909697540410526396269`10.*^-9"}],
  SequenceForm[6, " ", 5.14878802909697540410526396269`10.*^-9],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.917014062127801*^9, 3.917015060445879*^9, {3.91707361167852*^9, 
   3.917073628064912*^9}, 3.917093050893837*^9, 3.917093677718738*^9, {
   3.917093751926626*^9, 3.917093763219803*^9}, 3.917093816383745*^9, {
   3.9171019645574636`*^9, 3.91710199171497*^9}, {3.91710205029745*^9, 
   3.917102143858592*^9}, 3.9171594487429733`*^9, 3.917160830585229*^9, 
   3.91716104433038*^9, 3.917162421950379*^9, 3.917162486906004*^9, 
   3.917270822625207*^9, 3.917270886183284*^9, 3.9172709217267923`*^9, 
   3.917270965529522*^9, 3.917271009273305*^9, 3.917274541459434*^9, 
   3.917274649665308*^9, 3.91758683937086*^9, 3.917590863734728*^9, 
   3.917591759135045*^9, 3.9175924509310017`*^9, 3.917593136109991*^9, 
   3.917707804590754*^9, 3.917707885251211*^9, 3.9177646146209*^9, 
   3.917792603425078*^9, 3.917854516245174*^9, 3.9178545686042337`*^9, 
   3.9178547093093233`*^9, 3.917854776323028*^9, 3.9178548107714443`*^9, 
   3.917958792372713*^9, 3.9179616606877317`*^9, 3.917962531988387*^9, 
   3.917965776701644*^9, 3.922108850604287*^9, 3.922109605460786*^9, 
   3.922110698463826*^9, 3.92211093786421*^9, 3.922111009716885*^9, 
   3.9221118967204657`*^9, 3.922112280399158*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"6a7f4cb4-947a-4adc-86ab-67d0b5cc2592"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "7", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "7.793421806680891474348969452`10.*^-11"}],
  SequenceForm[7, " ", 7.793421806680891474348969452`10.*^-11],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.917014062127801*^9, 3.917015060445879*^9, {3.91707361167852*^9, 
   3.917073628064912*^9}, 3.917093050893837*^9, 3.917093677718738*^9, {
   3.917093751926626*^9, 3.917093763219803*^9}, 3.917093816383745*^9, {
   3.9171019645574636`*^9, 3.91710199171497*^9}, {3.91710205029745*^9, 
   3.917102143858592*^9}, 3.9171594487429733`*^9, 3.917160830585229*^9, 
   3.91716104433038*^9, 3.917162421950379*^9, 3.917162486906004*^9, 
   3.917270822625207*^9, 3.917270886183284*^9, 3.9172709217267923`*^9, 
   3.917270965529522*^9, 3.917271009273305*^9, 3.917274541459434*^9, 
   3.917274649665308*^9, 3.91758683937086*^9, 3.917590863734728*^9, 
   3.917591759135045*^9, 3.9175924509310017`*^9, 3.917593136109991*^9, 
   3.917707804590754*^9, 3.917707885251211*^9, 3.9177646146209*^9, 
   3.917792603425078*^9, 3.917854516245174*^9, 3.9178545686042337`*^9, 
   3.9178547093093233`*^9, 3.917854776323028*^9, 3.9178548107714443`*^9, 
   3.917958792372713*^9, 3.9179616606877317`*^9, 3.917962531988387*^9, 
   3.917965776701644*^9, 3.922108850604287*^9, 3.922109605460786*^9, 
   3.922110698463826*^9, 3.92211093786421*^9, 3.922111009716885*^9, 
   3.9221118967204657`*^9, 3.922112280399695*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"640c0ff9-c320-4cab-b86c-e709a46291cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "8", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "2.018416840293667990869108`10.*^-14"}],
  SequenceForm[8, " ", 2.018416840293667990869108`10.*^-14],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.917014062127801*^9, 3.917015060445879*^9, {3.91707361167852*^9, 
   3.917073628064912*^9}, 3.917093050893837*^9, 3.917093677718738*^9, {
   3.917093751926626*^9, 3.917093763219803*^9}, 3.917093816383745*^9, {
   3.9171019645574636`*^9, 3.91710199171497*^9}, {3.91710205029745*^9, 
   3.917102143858592*^9}, 3.9171594487429733`*^9, 3.917160830585229*^9, 
   3.91716104433038*^9, 3.917162421950379*^9, 3.917162486906004*^9, 
   3.917270822625207*^9, 3.917270886183284*^9, 3.9172709217267923`*^9, 
   3.917270965529522*^9, 3.917271009273305*^9, 3.917274541459434*^9, 
   3.917274649665308*^9, 3.91758683937086*^9, 3.917590863734728*^9, 
   3.917591759135045*^9, 3.9175924509310017`*^9, 3.917593136109991*^9, 
   3.917707804590754*^9, 3.917707885251211*^9, 3.9177646146209*^9, 
   3.917792603425078*^9, 3.917854516245174*^9, 3.9178545686042337`*^9, 
   3.9178547093093233`*^9, 3.917854776323028*^9, 3.9178548107714443`*^9, 
   3.917958792372713*^9, 3.9179616606877317`*^9, 3.917962531988387*^9, 
   3.917965776701644*^9, 3.922108850604287*^9, 3.922109605460786*^9, 
   3.922110698463826*^9, 3.92211093786421*^9, 3.922111009716885*^9, 
   3.9221118967204657`*^9, 3.922112280400165*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"74159b06-dbb7-418e-ab9b-ea242877d39f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "9", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "7.328987898225954636627338`10.*^-14"}],
  SequenceForm[9, " ", 7.328987898225954636627338`10.*^-14],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.917014062127801*^9, 3.917015060445879*^9, {3.91707361167852*^9, 
   3.917073628064912*^9}, 3.917093050893837*^9, 3.917093677718738*^9, {
   3.917093751926626*^9, 3.917093763219803*^9}, 3.917093816383745*^9, {
   3.9171019645574636`*^9, 3.91710199171497*^9}, {3.91710205029745*^9, 
   3.917102143858592*^9}, 3.9171594487429733`*^9, 3.917160830585229*^9, 
   3.91716104433038*^9, 3.917162421950379*^9, 3.917162486906004*^9, 
   3.917270822625207*^9, 3.917270886183284*^9, 3.9172709217267923`*^9, 
   3.917270965529522*^9, 3.917271009273305*^9, 3.917274541459434*^9, 
   3.917274649665308*^9, 3.91758683937086*^9, 3.917590863734728*^9, 
   3.917591759135045*^9, 3.9175924509310017`*^9, 3.917593136109991*^9, 
   3.917707804590754*^9, 3.917707885251211*^9, 3.9177646146209*^9, 
   3.917792603425078*^9, 3.917854516245174*^9, 3.9178545686042337`*^9, 
   3.9178547093093233`*^9, 3.917854776323028*^9, 3.9178548107714443`*^9, 
   3.917958792372713*^9, 3.9179616606877317`*^9, 3.917962531988387*^9, 
   3.917965776701644*^9, 3.922108850604287*^9, 3.922109605460786*^9, 
   3.922110698463826*^9, 3.92211093786421*^9, 3.922111009716885*^9, 
   3.9221118967204657`*^9, 3.9221122804005938`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"73e8037c-7ff8-41b0-bb6f-00907902a48c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "10", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "3.13621996346985086776035`10.*^-15"}],
  SequenceForm[10, " ", 3.13621996346985086776035`10.*^-15],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.917014062127801*^9, 3.917015060445879*^9, {3.91707361167852*^9, 
   3.917073628064912*^9}, 3.917093050893837*^9, 3.917093677718738*^9, {
   3.917093751926626*^9, 3.917093763219803*^9}, 3.917093816383745*^9, {
   3.9171019645574636`*^9, 3.91710199171497*^9}, {3.91710205029745*^9, 
   3.917102143858592*^9}, 3.9171594487429733`*^9, 3.917160830585229*^9, 
   3.91716104433038*^9, 3.917162421950379*^9, 3.917162486906004*^9, 
   3.917270822625207*^9, 3.917270886183284*^9, 3.9172709217267923`*^9, 
   3.917270965529522*^9, 3.917271009273305*^9, 3.917274541459434*^9, 
   3.917274649665308*^9, 3.91758683937086*^9, 3.917590863734728*^9, 
   3.917591759135045*^9, 3.9175924509310017`*^9, 3.917593136109991*^9, 
   3.917707804590754*^9, 3.917707885251211*^9, 3.9177646146209*^9, 
   3.917792603425078*^9, 3.917854516245174*^9, 3.9178545686042337`*^9, 
   3.9178547093093233`*^9, 3.917854776323028*^9, 3.9178548107714443`*^9, 
   3.917958792372713*^9, 3.9179616606877317`*^9, 3.917962531988387*^9, 
   3.917965776701644*^9, 3.922108850604287*^9, 3.922109605460786*^9, 
   3.922110698463826*^9, 3.92211093786421*^9, 3.922111009716885*^9, 
   3.9221118967204657`*^9, 3.922112280401022*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"6ff7e3b8-adc8-4e5c-b7a8-51661728c5db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "11", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "1.6847837359319094100922`10.*^-16"}],
  SequenceForm[11, " ", 1.6847837359319094100922`10.*^-16],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.917014062127801*^9, 3.917015060445879*^9, {3.91707361167852*^9, 
   3.917073628064912*^9}, 3.917093050893837*^9, 3.917093677718738*^9, {
   3.917093751926626*^9, 3.917093763219803*^9}, 3.917093816383745*^9, {
   3.9171019645574636`*^9, 3.91710199171497*^9}, {3.91710205029745*^9, 
   3.917102143858592*^9}, 3.9171594487429733`*^9, 3.917160830585229*^9, 
   3.91716104433038*^9, 3.917162421950379*^9, 3.917162486906004*^9, 
   3.917270822625207*^9, 3.917270886183284*^9, 3.9172709217267923`*^9, 
   3.917270965529522*^9, 3.917271009273305*^9, 3.917274541459434*^9, 
   3.917274649665308*^9, 3.91758683937086*^9, 3.917590863734728*^9, 
   3.917591759135045*^9, 3.9175924509310017`*^9, 3.917593136109991*^9, 
   3.917707804590754*^9, 3.917707885251211*^9, 3.9177646146209*^9, 
   3.917792603425078*^9, 3.917854516245174*^9, 3.9178545686042337`*^9, 
   3.9178547093093233`*^9, 3.917854776323028*^9, 3.9178548107714443`*^9, 
   3.917958792372713*^9, 3.9179616606877317`*^9, 3.917962531988387*^9, 
   3.917965776701644*^9, 3.922108850604287*^9, 3.922109605460786*^9, 
   3.922110698463826*^9, 3.92211093786421*^9, 3.922111009716885*^9, 
   3.9221118967204657`*^9, 3.9221122804014473`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"a3fe92d0-425a-429d-b423-983c5b5a581a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "12", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "1.035862465912861467014`10.*^-17"}],
  SequenceForm[12, " ", 1.035862465912861467014`10.*^-17],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.917014062127801*^9, 3.917015060445879*^9, {3.91707361167852*^9, 
   3.917073628064912*^9}, 3.917093050893837*^9, 3.917093677718738*^9, {
   3.917093751926626*^9, 3.917093763219803*^9}, 3.917093816383745*^9, {
   3.9171019645574636`*^9, 3.91710199171497*^9}, {3.91710205029745*^9, 
   3.917102143858592*^9}, 3.9171594487429733`*^9, 3.917160830585229*^9, 
   3.91716104433038*^9, 3.917162421950379*^9, 3.917162486906004*^9, 
   3.917270822625207*^9, 3.917270886183284*^9, 3.9172709217267923`*^9, 
   3.917270965529522*^9, 3.917271009273305*^9, 3.917274541459434*^9, 
   3.917274649665308*^9, 3.91758683937086*^9, 3.917590863734728*^9, 
   3.917591759135045*^9, 3.9175924509310017`*^9, 3.917593136109991*^9, 
   3.917707804590754*^9, 3.917707885251211*^9, 3.9177646146209*^9, 
   3.917792603425078*^9, 3.917854516245174*^9, 3.9178545686042337`*^9, 
   3.9178547093093233`*^9, 3.917854776323028*^9, 3.9178548107714443`*^9, 
   3.917958792372713*^9, 3.9179616606877317`*^9, 3.917962531988387*^9, 
   3.917965776701644*^9, 3.922108850604287*^9, 3.922109605460786*^9, 
   3.922110698463826*^9, 3.92211093786421*^9, 3.922111009716885*^9, 
   3.9221118967204657`*^9, 3.92211228040187*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"b846a76d-e9c3-45ea-9c6e-26e977bbfb27"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "13", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "6.7049999942758029383`10.*^-19"}],
  SequenceForm[13, " ", 6.7049999942758029383`10.*^-19],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.917014062127801*^9, 3.917015060445879*^9, {3.91707361167852*^9, 
   3.917073628064912*^9}, 3.917093050893837*^9, 3.917093677718738*^9, {
   3.917093751926626*^9, 3.917093763219803*^9}, 3.917093816383745*^9, {
   3.9171019645574636`*^9, 3.91710199171497*^9}, {3.91710205029745*^9, 
   3.917102143858592*^9}, 3.9171594487429733`*^9, 3.917160830585229*^9, 
   3.91716104433038*^9, 3.917162421950379*^9, 3.917162486906004*^9, 
   3.917270822625207*^9, 3.917270886183284*^9, 3.9172709217267923`*^9, 
   3.917270965529522*^9, 3.917271009273305*^9, 3.917274541459434*^9, 
   3.917274649665308*^9, 3.91758683937086*^9, 3.917590863734728*^9, 
   3.917591759135045*^9, 3.9175924509310017`*^9, 3.917593136109991*^9, 
   3.917707804590754*^9, 3.917707885251211*^9, 3.9177646146209*^9, 
   3.917792603425078*^9, 3.917854516245174*^9, 3.9178545686042337`*^9, 
   3.9178547093093233`*^9, 3.917854776323028*^9, 3.9178548107714443`*^9, 
   3.917958792372713*^9, 3.9179616606877317`*^9, 3.917962531988387*^9, 
   3.917965776701644*^9, 3.922108850604287*^9, 3.922109605460786*^9, 
   3.922110698463826*^9, 3.92211093786421*^9, 3.922111009716885*^9, 
   3.9221118967204657`*^9, 3.9221122804022913`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"49ba54e3-b174-4635-a95c-ecd2778e9f64"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "14", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "4.69099764262822564122850299520140157838`10.*^-20"}],
  SequenceForm[14, " ", 4.69099764262822564122850299520140157838`10.*^-20],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.917014062127801*^9, 3.917015060445879*^9, {3.91707361167852*^9, 
   3.917073628064912*^9}, 3.917093050893837*^9, 3.917093677718738*^9, {
   3.917093751926626*^9, 3.917093763219803*^9}, 3.917093816383745*^9, {
   3.9171019645574636`*^9, 3.91710199171497*^9}, {3.91710205029745*^9, 
   3.917102143858592*^9}, 3.9171594487429733`*^9, 3.917160830585229*^9, 
   3.91716104433038*^9, 3.917162421950379*^9, 3.917162486906004*^9, 
   3.917270822625207*^9, 3.917270886183284*^9, 3.9172709217267923`*^9, 
   3.917270965529522*^9, 3.917271009273305*^9, 3.917274541459434*^9, 
   3.917274649665308*^9, 3.91758683937086*^9, 3.917590863734728*^9, 
   3.917591759135045*^9, 3.9175924509310017`*^9, 3.917593136109991*^9, 
   3.917707804590754*^9, 3.917707885251211*^9, 3.9177646146209*^9, 
   3.917792603425078*^9, 3.917854516245174*^9, 3.9178545686042337`*^9, 
   3.9178547093093233`*^9, 3.917854776323028*^9, 3.9178548107714443`*^9, 
   3.917958792372713*^9, 3.9179616606877317`*^9, 3.917962531988387*^9, 
   3.917965776701644*^9, 3.922108850604287*^9, 3.922109605460786*^9, 
   3.922110698463826*^9, 3.92211093786421*^9, 3.922111009716885*^9, 
   3.9221118967204657`*^9, 3.922112280402708*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"b64d0108-edf2-45f4-be6e-650d33864e0b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "15", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "3.5112065360952751076849158688390153371`10.*^-21"}],
  SequenceForm[15, " ", 3.5112065360952751076849158688390153371`10.*^-21],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.917014062127801*^9, 3.917015060445879*^9, {3.91707361167852*^9, 
   3.917073628064912*^9}, 3.917093050893837*^9, 3.917093677718738*^9, {
   3.917093751926626*^9, 3.917093763219803*^9}, 3.917093816383745*^9, {
   3.9171019645574636`*^9, 3.91710199171497*^9}, {3.91710205029745*^9, 
   3.917102143858592*^9}, 3.9171594487429733`*^9, 3.917160830585229*^9, 
   3.91716104433038*^9, 3.917162421950379*^9, 3.917162486906004*^9, 
   3.917270822625207*^9, 3.917270886183284*^9, 3.9172709217267923`*^9, 
   3.917270965529522*^9, 3.917271009273305*^9, 3.917274541459434*^9, 
   3.917274649665308*^9, 3.91758683937086*^9, 3.917590863734728*^9, 
   3.917591759135045*^9, 3.9175924509310017`*^9, 3.917593136109991*^9, 
   3.917707804590754*^9, 3.917707885251211*^9, 3.9177646146209*^9, 
   3.917792603425078*^9, 3.917854516245174*^9, 3.9178545686042337`*^9, 
   3.9178547093093233`*^9, 3.917854776323028*^9, 3.9178548107714443`*^9, 
   3.917958792372713*^9, 3.9179616606877317`*^9, 3.917962531988387*^9, 
   3.917965776701644*^9, 3.922108850604287*^9, 3.922109605460786*^9, 
   3.922110698463826*^9, 3.92211093786421*^9, 3.922111009716885*^9, 
   3.9221118967204657`*^9, 3.92211228040313*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"17cf3629-b0ed-4914-a7ac-6dadb048cd6c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "16", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "2.804044168665076469823809886810273028`10.*^-22"}],
  SequenceForm[16, " ", 2.804044168665076469823809886810273028`10.*^-22],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.917014062127801*^9, 3.917015060445879*^9, {3.91707361167852*^9, 
   3.917073628064912*^9}, 3.917093050893837*^9, 3.917093677718738*^9, {
   3.917093751926626*^9, 3.917093763219803*^9}, 3.917093816383745*^9, {
   3.9171019645574636`*^9, 3.91710199171497*^9}, {3.91710205029745*^9, 
   3.917102143858592*^9}, 3.9171594487429733`*^9, 3.917160830585229*^9, 
   3.91716104433038*^9, 3.917162421950379*^9, 3.917162486906004*^9, 
   3.917270822625207*^9, 3.917270886183284*^9, 3.9172709217267923`*^9, 
   3.917270965529522*^9, 3.917271009273305*^9, 3.917274541459434*^9, 
   3.917274649665308*^9, 3.91758683937086*^9, 3.917590863734728*^9, 
   3.917591759135045*^9, 3.9175924509310017`*^9, 3.917593136109991*^9, 
   3.917707804590754*^9, 3.917707885251211*^9, 3.9177646146209*^9, 
   3.917792603425078*^9, 3.917854516245174*^9, 3.9178545686042337`*^9, 
   3.9178547093093233`*^9, 3.917854776323028*^9, 3.9178548107714443`*^9, 
   3.917958792372713*^9, 3.9179616606877317`*^9, 3.917962531988387*^9, 
   3.917965776701644*^9, 3.922108850604287*^9, 3.922109605460786*^9, 
   3.922110698463826*^9, 3.92211093786421*^9, 3.922111009716885*^9, 
   3.9221118967204657`*^9, 3.922112280403552*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"332ede15-c66a-47ef-8e19-f98a9122d45b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "17", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "2.38310632005711116027551992318481073`10.*^-23"}],
  SequenceForm[17, " ", 2.38310632005711116027551992318481073`10.*^-23],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.917014062127801*^9, 3.917015060445879*^9, {3.91707361167852*^9, 
   3.917073628064912*^9}, 3.917093050893837*^9, 3.917093677718738*^9, {
   3.917093751926626*^9, 3.917093763219803*^9}, 3.917093816383745*^9, {
   3.9171019645574636`*^9, 3.91710199171497*^9}, {3.91710205029745*^9, 
   3.917102143858592*^9}, 3.9171594487429733`*^9, 3.917160830585229*^9, 
   3.91716104433038*^9, 3.917162421950379*^9, 3.917162486906004*^9, 
   3.917270822625207*^9, 3.917270886183284*^9, 3.9172709217267923`*^9, 
   3.917270965529522*^9, 3.917271009273305*^9, 3.917274541459434*^9, 
   3.917274649665308*^9, 3.91758683937086*^9, 3.917590863734728*^9, 
   3.917591759135045*^9, 3.9175924509310017`*^9, 3.917593136109991*^9, 
   3.917707804590754*^9, 3.917707885251211*^9, 3.9177646146209*^9, 
   3.917792603425078*^9, 3.917854516245174*^9, 3.9178545686042337`*^9, 
   3.9178547093093233`*^9, 3.917854776323028*^9, 3.9178548107714443`*^9, 
   3.917958792372713*^9, 3.9179616606877317`*^9, 3.917962531988387*^9, 
   3.917965776701644*^9, 3.922108850604287*^9, 3.922109605460786*^9, 
   3.922110698463826*^9, 3.92211093786421*^9, 3.922111009716885*^9, 
   3.9221118967204657`*^9, 3.9221122804039717`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"99370eec-e7cd-470b-ab52-73900a44d242"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "18", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "2.1507049087280540148750276987270683`10.*^-24"}],
  SequenceForm[18, " ", 2.1507049087280540148750276987270683`10.*^-24],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.917014062127801*^9, 3.917015060445879*^9, {3.91707361167852*^9, 
   3.917073628064912*^9}, 3.917093050893837*^9, 3.917093677718738*^9, {
   3.917093751926626*^9, 3.917093763219803*^9}, 3.917093816383745*^9, {
   3.9171019645574636`*^9, 3.91710199171497*^9}, {3.91710205029745*^9, 
   3.917102143858592*^9}, 3.9171594487429733`*^9, 3.917160830585229*^9, 
   3.91716104433038*^9, 3.917162421950379*^9, 3.917162486906004*^9, 
   3.917270822625207*^9, 3.917270886183284*^9, 3.9172709217267923`*^9, 
   3.917270965529522*^9, 3.917271009273305*^9, 3.917274541459434*^9, 
   3.917274649665308*^9, 3.91758683937086*^9, 3.917590863734728*^9, 
   3.917591759135045*^9, 3.9175924509310017`*^9, 3.917593136109991*^9, 
   3.917707804590754*^9, 3.917707885251211*^9, 3.9177646146209*^9, 
   3.917792603425078*^9, 3.917854516245174*^9, 3.9178545686042337`*^9, 
   3.9178547093093233`*^9, 3.917854776323028*^9, 3.9178548107714443`*^9, 
   3.917958792372713*^9, 3.9179616606877317`*^9, 3.917962531988387*^9, 
   3.917965776701644*^9, 3.922108850604287*^9, 3.922109605460786*^9, 
   3.922110698463826*^9, 3.92211093786421*^9, 3.922111009716885*^9, 
   3.9221118967204657`*^9, 3.922112280404428*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"eeaa2ee7-3759-476e-84d4-44c2ffe39b72"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "19", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "2.057541775852257658543491901802266`10.*^-25"}],
  SequenceForm[19, " ", 2.057541775852257658543491901802266`10.*^-25],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.917014062127801*^9, 3.917015060445879*^9, {3.91707361167852*^9, 
   3.917073628064912*^9}, 3.917093050893837*^9, 3.917093677718738*^9, {
   3.917093751926626*^9, 3.917093763219803*^9}, 3.917093816383745*^9, {
   3.9171019645574636`*^9, 3.91710199171497*^9}, {3.91710205029745*^9, 
   3.917102143858592*^9}, 3.9171594487429733`*^9, 3.917160830585229*^9, 
   3.91716104433038*^9, 3.917162421950379*^9, 3.917162486906004*^9, 
   3.917270822625207*^9, 3.917270886183284*^9, 3.9172709217267923`*^9, 
   3.917270965529522*^9, 3.917271009273305*^9, 3.917274541459434*^9, 
   3.917274649665308*^9, 3.91758683937086*^9, 3.917590863734728*^9, 
   3.917591759135045*^9, 3.9175924509310017`*^9, 3.917593136109991*^9, 
   3.917707804590754*^9, 3.917707885251211*^9, 3.9177646146209*^9, 
   3.917792603425078*^9, 3.917854516245174*^9, 3.9178545686042337`*^9, 
   3.9178547093093233`*^9, 3.917854776323028*^9, 3.9178548107714443`*^9, 
   3.917958792372713*^9, 3.9179616606877317`*^9, 3.917962531988387*^9, 
   3.917965776701644*^9, 3.922108850604287*^9, 3.922109605460786*^9, 
   3.922110698463826*^9, 3.92211093786421*^9, 3.922111009716885*^9, 
   3.9221118967204657`*^9, 3.9221122804048557`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"edf56a9f-64b8-441e-8c67-55f357e5bfc6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "20", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "2.08372067161480178498316629218614`10.*^-26"}],
  SequenceForm[20, " ", 2.08372067161480178498316629218614`10.*^-26],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.917014062127801*^9, 3.917015060445879*^9, {3.91707361167852*^9, 
   3.917073628064912*^9}, 3.917093050893837*^9, 3.917093677718738*^9, {
   3.917093751926626*^9, 3.917093763219803*^9}, 3.917093816383745*^9, {
   3.9171019645574636`*^9, 3.91710199171497*^9}, {3.91710205029745*^9, 
   3.917102143858592*^9}, 3.9171594487429733`*^9, 3.917160830585229*^9, 
   3.91716104433038*^9, 3.917162421950379*^9, 3.917162486906004*^9, 
   3.917270822625207*^9, 3.917270886183284*^9, 3.9172709217267923`*^9, 
   3.917270965529522*^9, 3.917271009273305*^9, 3.917274541459434*^9, 
   3.917274649665308*^9, 3.91758683937086*^9, 3.917590863734728*^9, 
   3.917591759135045*^9, 3.9175924509310017`*^9, 3.917593136109991*^9, 
   3.917707804590754*^9, 3.917707885251211*^9, 3.9177646146209*^9, 
   3.917792603425078*^9, 3.917854516245174*^9, 3.9178545686042337`*^9, 
   3.9178547093093233`*^9, 3.917854776323028*^9, 3.9178548107714443`*^9, 
   3.917958792372713*^9, 3.9179616606877317`*^9, 3.917962531988387*^9, 
   3.917965776701644*^9, 3.922108850604287*^9, 3.922109605460786*^9, 
   3.922110698463826*^9, 3.92211093786421*^9, 3.922111009716885*^9, 
   3.9221118967204657`*^9, 3.9221122804052763`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"1a08849f-02bb-415f-a4d4-c2d8538dfeda"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "21", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "2.2313794557577421822990493575568`10.*^-27"}],
  SequenceForm[21, " ", 2.2313794557577421822990493575568`10.*^-27],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.917014062127801*^9, 3.917015060445879*^9, {3.91707361167852*^9, 
   3.917073628064912*^9}, 3.917093050893837*^9, 3.917093677718738*^9, {
   3.917093751926626*^9, 3.917093763219803*^9}, 3.917093816383745*^9, {
   3.9171019645574636`*^9, 3.91710199171497*^9}, {3.91710205029745*^9, 
   3.917102143858592*^9}, 3.9171594487429733`*^9, 3.917160830585229*^9, 
   3.91716104433038*^9, 3.917162421950379*^9, 3.917162486906004*^9, 
   3.917270822625207*^9, 3.917270886183284*^9, 3.9172709217267923`*^9, 
   3.917270965529522*^9, 3.917271009273305*^9, 3.917274541459434*^9, 
   3.917274649665308*^9, 3.91758683937086*^9, 3.917590863734728*^9, 
   3.917591759135045*^9, 3.9175924509310017`*^9, 3.917593136109991*^9, 
   3.917707804590754*^9, 3.917707885251211*^9, 3.9177646146209*^9, 
   3.917792603425078*^9, 3.917854516245174*^9, 3.9178545686042337`*^9, 
   3.9178547093093233`*^9, 3.917854776323028*^9, 3.9178548107714443`*^9, 
   3.917958792372713*^9, 3.9179616606877317`*^9, 3.917962531988387*^9, 
   3.917965776701644*^9, 3.922108850604287*^9, 3.922109605460786*^9, 
   3.922110698463826*^9, 3.92211093786421*^9, 3.922111009716885*^9, 
   3.9221118967204657`*^9, 3.922112280405697*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"848e27ae-1201-45aa-a873-9e7324a9b4f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "22", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "2.524677808737603223556733258632`10.*^-28"}],
  SequenceForm[22, " ", 2.524677808737603223556733258632`10.*^-28],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.917014062127801*^9, 3.917015060445879*^9, {3.91707361167852*^9, 
   3.917073628064912*^9}, 3.917093050893837*^9, 3.917093677718738*^9, {
   3.917093751926626*^9, 3.917093763219803*^9}, 3.917093816383745*^9, {
   3.9171019645574636`*^9, 3.91710199171497*^9}, {3.91710205029745*^9, 
   3.917102143858592*^9}, 3.9171594487429733`*^9, 3.917160830585229*^9, 
   3.91716104433038*^9, 3.917162421950379*^9, 3.917162486906004*^9, 
   3.917270822625207*^9, 3.917270886183284*^9, 3.9172709217267923`*^9, 
   3.917270965529522*^9, 3.917271009273305*^9, 3.917274541459434*^9, 
   3.917274649665308*^9, 3.91758683937086*^9, 3.917590863734728*^9, 
   3.917591759135045*^9, 3.9175924509310017`*^9, 3.917593136109991*^9, 
   3.917707804590754*^9, 3.917707885251211*^9, 3.9177646146209*^9, 
   3.917792603425078*^9, 3.917854516245174*^9, 3.9178545686042337`*^9, 
   3.9178547093093233`*^9, 3.917854776323028*^9, 3.9178548107714443`*^9, 
   3.917958792372713*^9, 3.9179616606877317`*^9, 3.917962531988387*^9, 
   3.917965776701644*^9, 3.922108850604287*^9, 3.922109605460786*^9, 
   3.922110698463826*^9, 3.92211093786421*^9, 3.922111009716885*^9, 
   3.9221118967204657`*^9, 3.922112280406117*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"c4b3b933-cd76-452d-887a-0f13f402db3d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "23", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "3.06104703198450209957417931502`10.*^-29"}],
  SequenceForm[23, " ", 3.06104703198450209957417931502`10.*^-29],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.917014062127801*^9, 3.917015060445879*^9, {3.91707361167852*^9, 
   3.917073628064912*^9}, 3.917093050893837*^9, 3.917093677718738*^9, {
   3.917093751926626*^9, 3.917093763219803*^9}, 3.917093816383745*^9, {
   3.9171019645574636`*^9, 3.91710199171497*^9}, {3.91710205029745*^9, 
   3.917102143858592*^9}, 3.9171594487429733`*^9, 3.917160830585229*^9, 
   3.91716104433038*^9, 3.917162421950379*^9, 3.917162486906004*^9, 
   3.917270822625207*^9, 3.917270886183284*^9, 3.9172709217267923`*^9, 
   3.917270965529522*^9, 3.917271009273305*^9, 3.917274541459434*^9, 
   3.917274649665308*^9, 3.91758683937086*^9, 3.917590863734728*^9, 
   3.917591759135045*^9, 3.9175924509310017`*^9, 3.917593136109991*^9, 
   3.917707804590754*^9, 3.917707885251211*^9, 3.9177646146209*^9, 
   3.917792603425078*^9, 3.917854516245174*^9, 3.9178545686042337`*^9, 
   3.9178547093093233`*^9, 3.917854776323028*^9, 3.9178548107714443`*^9, 
   3.917958792372713*^9, 3.9179616606877317`*^9, 3.917962531988387*^9, 
   3.917965776701644*^9, 3.922108850604287*^9, 3.922109605460786*^9, 
   3.922110698463826*^9, 3.92211093786421*^9, 3.922111009716885*^9, 
   3.9221118967204657`*^9, 3.922112280406535*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"cbccb6e1-9926-44ce-9b95-c3ad0239cb4b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "24", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "1.05801994666285098066678089698`10.*^-29"}],
  SequenceForm[24, " ", 1.05801994666285098066678089698`10.*^-29],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.917014062127801*^9, 3.917015060445879*^9, {3.91707361167852*^9, 
   3.917073628064912*^9}, 3.917093050893837*^9, 3.917093677718738*^9, {
   3.917093751926626*^9, 3.917093763219803*^9}, 3.917093816383745*^9, {
   3.9171019645574636`*^9, 3.91710199171497*^9}, {3.91710205029745*^9, 
   3.917102143858592*^9}, 3.9171594487429733`*^9, 3.917160830585229*^9, 
   3.91716104433038*^9, 3.917162421950379*^9, 3.917162486906004*^9, 
   3.917270822625207*^9, 3.917270886183284*^9, 3.9172709217267923`*^9, 
   3.917270965529522*^9, 3.917271009273305*^9, 3.917274541459434*^9, 
   3.917274649665308*^9, 3.91758683937086*^9, 3.917590863734728*^9, 
   3.917591759135045*^9, 3.9175924509310017`*^9, 3.917593136109991*^9, 
   3.917707804590754*^9, 3.917707885251211*^9, 3.9177646146209*^9, 
   3.917792603425078*^9, 3.917854516245174*^9, 3.9178545686042337`*^9, 
   3.9178547093093233`*^9, 3.917854776323028*^9, 3.9178548107714443`*^9, 
   3.917958792372713*^9, 3.9179616606877317`*^9, 3.917962531988387*^9, 
   3.917965776701644*^9, 3.922108850604287*^9, 3.922109605460786*^9, 
   3.922110698463826*^9, 3.92211093786421*^9, 3.922111009716885*^9, 
   3.9221118967204657`*^9, 3.92211228040702*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"e3254b2d-1d70-4296-8e73-67c0e23e516d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "25", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "1.086947349363934945166068119605`10.*^-28"}],
  SequenceForm[25, " ", 1.086947349363934945166068119605`10.*^-28],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.917014062127801*^9, 3.917015060445879*^9, {3.91707361167852*^9, 
   3.917073628064912*^9}, 3.917093050893837*^9, 3.917093677718738*^9, {
   3.917093751926626*^9, 3.917093763219803*^9}, 3.917093816383745*^9, {
   3.9171019645574636`*^9, 3.91710199171497*^9}, {3.91710205029745*^9, 
   3.917102143858592*^9}, 3.9171594487429733`*^9, 3.917160830585229*^9, 
   3.91716104433038*^9, 3.917162421950379*^9, 3.917162486906004*^9, 
   3.917270822625207*^9, 3.917270886183284*^9, 3.9172709217267923`*^9, 
   3.917270965529522*^9, 3.917271009273305*^9, 3.917274541459434*^9, 
   3.917274649665308*^9, 3.91758683937086*^9, 3.917590863734728*^9, 
   3.917591759135045*^9, 3.9175924509310017`*^9, 3.917593136109991*^9, 
   3.917707804590754*^9, 3.917707885251211*^9, 3.9177646146209*^9, 
   3.917792603425078*^9, 3.917854516245174*^9, 3.9178545686042337`*^9, 
   3.9178547093093233`*^9, 3.917854776323028*^9, 3.9178548107714443`*^9, 
   3.917958792372713*^9, 3.9179616606877317`*^9, 3.917962531988387*^9, 
   3.917965776701644*^9, 3.922108850604287*^9, 3.922109605460786*^9, 
   3.922110698463826*^9, 3.92211093786421*^9, 3.922111009716885*^9, 
   3.9221118967204657`*^9, 3.922112280407503*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"530b984a-a9f1-4072-b7a2-e333b3a05591"]
}, Open  ]]
}, Open  ]],

Cell["optimal order of the extrapolation:", "Text",
 CellChangeTimes->{{3.917792887717325*^9, 3.917792900373169*^9}, 
   3.917793113621422*^9, {3.917793352949703*^9, 
   3.91779335325323*^9}},ExpressionUUID->"166a9387-0c2d-4a02-8e1d-\
eb5c2dc5b9b9"],

Cell[CellGroupData[{

Cell[BoxData["mopt"], "Input",
 CellChangeTimes->{{3.916408200245912*^9, 3.9164082016859303`*^9}, {
  3.9178545196492643`*^9, 3.917854520768736*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"33bd5c7b-385b-41ba-ab0f-3f5304bdb2db"],

Cell[BoxData["24"], "Output",
 CellChangeTimes->{
  3.916408203767889*^9, 3.9164083731886387`*^9, {3.916408477923435*^9, 
   3.9164085040927753`*^9}, 3.9164085384110117`*^9, 3.916408579261167*^9, 
   3.9164087185328007`*^9, 3.916408786887982*^9, {3.916408825053521*^9, 
   3.916408851918517*^9}, 3.9164089332333717`*^9, 3.9164089794348373`*^9, 
   3.9164090444118423`*^9, 3.916409500073662*^9, 3.9164095631078453`*^9, 
   3.9164128645730553`*^9, 3.916412944398423*^9, 3.916413189623398*^9, 
   3.916413281290985*^9, 3.916413909461281*^9, 3.916414042141871*^9, 
   3.916414115460333*^9, 3.91641424931945*^9, 3.916736342172719*^9, 
   3.916736610988949*^9, 3.916736849562653*^9, 3.916737037308092*^9, 
   3.916743904069768*^9, 3.916757284182485*^9, 3.916757351217311*^9, 
   3.916757398451933*^9, 3.916757429891479*^9, {3.9167574790872087`*^9, 
   3.9167575042336397`*^9}, {3.9167575436988163`*^9, 3.916757569322035*^9}, 
   3.916806834307547*^9, 3.916807941626252*^9, 3.916844395842905*^9, 
   3.916900217769493*^9, 3.917014077751576*^9, 3.9170151075826693`*^9, 
   3.917073632738394*^9, 3.9170930687976713`*^9, 3.917093677760394*^9, {
   3.9170937524015083`*^9, 3.9170937636960793`*^9}, 3.917093816445854*^9, {
   3.917101964596301*^9, 3.9171019917583838`*^9}, {3.917102050347206*^9, 
   3.917102143923334*^9}, 3.917159479302772*^9, 3.917160850512804*^9, 
   3.917161047201583*^9, 3.9171624253272867`*^9, 3.917162490307357*^9, 
   3.917270822657302*^9, 3.917270887455418*^9, 3.917270922856885*^9, 
   3.917270966628923*^9, 3.917271010563765*^9, 3.917274544386891*^9, 
   3.917274655783036*^9, 3.917586839426029*^9, 3.917591254668406*^9, 
   3.917591782037616*^9, 3.917592473033126*^9, 3.9175931362110558`*^9, 
   3.917707885306134*^9, 3.917792675336129*^9, 3.9178545214162893`*^9, 
   3.917854642677373*^9, 3.917854816679566*^9, 3.917958792398346*^9, 
   3.917961660714526*^9, 3.917962532021714*^9, 3.91796577673166*^9, 
   3.922108853238017*^9, 3.922109605497017*^9, 3.9221106984971647`*^9, 
   3.92211093789779*^9, 3.922111009751766*^9, 3.922111896752589*^9, 
   3.92211228043015*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"e51c6547-1d31-48c6-8c63-ce9a56868ce0"]
}, Open  ]],

Cell["\<\
smallest value of R[m,ns]-R[m-1,ns], gives estimation for error:\
\>", "Text",
 CellChangeTimes->{{3.9177931816693172`*^9, 3.917793209141345*^9}, {
   3.917793393489818*^9, 3.917793434597324*^9}, 
   3.917793880085786*^9},ExpressionUUID->"4f61907d-4b5f-4311-a37f-\
7c3a044403f2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"$MinPrecision", "=", "prdig"}], "}"}], ",", 
   RowBox[{"Print", "[", 
    RowBox[{"N", "[", 
     RowBox[{"rcdifmin", ",", "prdig"}], "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.917014127088776*^9, {3.91707365496196*^9, 3.917073655486794*^9}, {
   3.917792724127101*^9, 3.917792725043766*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"b7032f00-f354-4a17-a5d9-ee3e2baf6c7d"],

Cell[BoxData["1.05801994666285098066678089698`10.*^-29"], "Print",
 CellChangeTimes->{
  3.917014128258121*^9, 3.9170151107785873`*^9, 3.917073711171721*^9, 
   3.917093075587317*^9, 3.917093677777873*^9, {3.917093752415976*^9, 
   3.917093763714674*^9}, 3.9170938164595833`*^9, {3.917101964610242*^9, 
   3.917101991774191*^9}, {3.917102050362773*^9, 3.9171021439379396`*^9}, 
   3.9171594825478373`*^9, 3.917160851884756*^9, 3.917161048271041*^9, 
   3.917162437907398*^9, 3.917162492180958*^9, 3.917270823867237*^9, 
   3.917270887543228*^9, 3.917270923042246*^9, 3.917270966788622*^9, 
   3.917271010650848*^9, 3.917274552785128*^9, 3.917274655816626*^9, 
   3.91758683942924*^9, 3.917591256181779*^9, 3.9175917820535*^9, 
   3.917592473046385*^9, 3.917593136227983*^9, 3.9177078853195047`*^9, 
   3.917855025643271*^9, 3.917958792412416*^9, 3.917961660730372*^9, 
   3.917962532040147*^9, 3.9179657767478952`*^9, 3.922108860938726*^9, 
   3.922109605513294*^9, 3.9221106985117283`*^9, 3.922110937913631*^9, 
   3.922111009767301*^9, 3.922111896765513*^9, 3.922112280446618*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"64a9197a-8ec0-42e6-a9d3-55f2bd9069ad"]
}, Open  ]],

Cell[TextData[{
 "limit of the series c[n]/c_[n+1] gives ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["s", "\[Infinity]"], "=", 
    SubscriptBox["c", "1"]}], TraditionalForm]],ExpressionUUID->
  "7b02307d-3685-4c99-84ff-02eda6e2ba4d"]
}], "Text",
 CellChangeTimes->{{3.91779393146146*^9, 3.917794053655246*^9}, {
  3.917853630335964*^9, 3.9178536318683147`*^9}, {3.922111186432414*^9, 
  3.9221111867520514`*^9}},ExpressionUUID->"da0cf260-2746-481d-a415-\
55309b2a9616"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c1", "=", "rcopt"}]], "Input",
 CellChangeTimes->{{3.916408210692602*^9, 3.9164082118117113`*^9}, 
   3.916413341303508*^9, {3.9170141406090117`*^9, 3.917014157793058*^9}, {
   3.9170736561116323`*^9, 3.917073656681267*^9}, 3.9171594925898457`*^9, 
   3.917794103645988*^9, 3.917794160501227*^9, 3.917794355615447*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"6529e6df-7c42-450b-abd6-167cc6045499"],

Cell[BoxData["0.99908592354143629440441981071048542952119466385016842529`56."]\
, "Output",
 CellChangeTimes->{3.917159493391527*^9, 3.9171608580685987`*^9, 
  3.9171610491545963`*^9, 3.9171624392158422`*^9, 3.917162495987452*^9, 
  3.917270823938881*^9, 3.917270887557529*^9, 3.9172709230559053`*^9, 
  3.917270966806643*^9, 3.917271010666997*^9, 3.91727455627057*^9, 
  3.9172746558307467`*^9, 3.917586839440096*^9, 3.917591265603012*^9, 
  3.917591782070343*^9, 3.917592473060645*^9, 3.917593136243981*^9, 
  3.917707885332793*^9, 3.917794516399324*^9, 3.9178550318168907`*^9, 
  3.917958792426738*^9, 3.917961660745311*^9, 3.917962532058199*^9, 
  3.9179657778329*^9, 3.922108871221676*^9, 3.922109605529105*^9, 
  3.9221106985261993`*^9, 3.9221109379289627`*^9, 3.9221110097820797`*^9, 
  3.922111896778352*^9, 3.922112280461975*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"0989ab7c-7df8-4a96-970b-6319acba4758"]
}, Open  ]],

Cell["get central value from Eq. (26)", "Text",
 CellChangeTimes->{
  3.9179627692136393`*^9, {3.9221114849923077`*^9, 
   3.92211148518429*^9}},ExpressionUUID->"71972534-8e49-4f0c-8135-\
0231cfafb6a1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Y", "=", 
   RowBox[{
    FractionBox["3", "2"], "c1", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      FractionBox["4", "\[Eta]"]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"$MinPrecision", "=", "prdig"}], "}"}], ",", 
   RowBox[{"Print", "[", 
    RowBox[{"N", "[", 
     RowBox[{"Y", ",", "prdig"}], "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.916807974934642*^9, {3.91701417052975*^9, 3.91701419417703*^9}, {
   3.9170736607392693`*^9, 3.917073665611878*^9}, {3.9177927666192017`*^9, 
   3.9177927673389883`*^9}, 3.917794104730913*^9, 3.917794161740643*^9, 
   3.917794356511709*^9, {3.917962427271288*^9, 3.917962428157398*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"dc8612b9-27ae-46cb-bf11-671fb25a4f88"],

Cell[BoxData["1.50009167591688869206562039996951281304`10."], "Print",
 CellChangeTimes->{
  3.91701419569179*^9, 3.9170151159313087`*^9, 3.917073714505899*^9, 
   3.917093090815913*^9, 3.917093677812776*^9, {3.9170937524446898`*^9, 
   3.917093764861306*^9}, 3.9170938164853497`*^9, {3.917101964638112*^9, 
   3.917101991805314*^9}, {3.9171020503935823`*^9, 3.917102143966641*^9}, 
   3.917160384912863*^9, 3.917162191146098*^9, 3.917162541501268*^9, 
   3.917270824015203*^9, 3.917270887633053*^9, 3.91727092313997*^9, 
   3.917270966888878*^9, 3.9172710107481527`*^9, 3.917274601854746*^9, 
   3.917274665698797*^9, 3.917586839538048*^9, 3.917591782164966*^9, 
   3.917592473115713*^9, 3.917593136314363*^9, 3.917707885476349*^9, {
   3.91779451264192*^9, 3.917794517494213*^9}, 3.9178550329017487`*^9, 
   3.917958792440631*^9, 3.917961660760499*^9, 3.9179625320767727`*^9, 
   3.917965777994019*^9, 3.922108876949624*^9, 3.9221096055445833`*^9, 
   3.9221106985406847`*^9, 3.922110937944454*^9, 3.92211100979774*^9, 
   3.922111896791238*^9, 3.9221122804776793`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"2c0530e5-1442-4d78-af8a-23015c76a309"]
}, Open  ]],

Cell["square of constant \[Lambda] from Eq. (16)", "Text",
 CellChangeTimes->{{3.917962826404366*^9, 3.917962852804261*^9}, 
   3.922111535839366*^9},ExpressionUUID->"211fafb7-4bf1-41d0-8ffa-\
f2b7a3e3f525"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]2", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "+", 
       RowBox[{"4", 
        OverscriptBox["\[Epsilon]", "~"]}]}], "]"}]}], 
    RowBox[{"2", 
     OverscriptBox["\[Epsilon]", "~"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"$MinPrecision", "=", "prdig"}], "}"}], ",", 
   RowBox[{"Print", "[", 
    RowBox[{"N", "[", 
     RowBox[{"\[Lambda]2", ",", "prdig"}], "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.9163011386833553`*^9, 3.916407366292142*^9, 3.916759854064515*^9, {
   3.916844456286294*^9, 3.9168444572442207`*^9}, 3.917014174481368*^9, 
   3.917014204593038*^9, {3.9170736666567707`*^9, 3.9170736672861433`*^9}, {
   3.91727065647255*^9, 3.917270657003441*^9}, {3.917792771194759*^9, 
   3.917792771757436*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"471ca31c-06ea-4306-91bb-7836987ebeb5"],

Cell[BoxData["0.99975597851157967622965587898024464653`10."], "Print",
 CellChangeTimes->{
  3.917014205534995*^9, 3.917015116890051*^9, 3.917073715555172*^9, 
   3.91709309174015*^9, 3.917093677830847*^9, {3.91709375245932*^9, 
   3.917093765039332*^9}, 3.917093816497878*^9, {3.917101964652047*^9, 
   3.917101991820763*^9}, {3.917102050408905*^9, 3.9171021439815702`*^9}, 
   3.917160388130575*^9, 3.9171621921098747`*^9, 3.917162543283928*^9, 
   3.917270824028994*^9, 3.917270887647697*^9, 3.917270923155344*^9, 
   3.917270966905661*^9, 3.917271010764324*^9, 3.9172746030277443`*^9, 
   3.9172746668820343`*^9, 3.917586839554768*^9, 3.917591782182028*^9, 
   3.917592473130742*^9, 3.9175931363301973`*^9, 3.9177078854798813`*^9, {
   3.917794513733305*^9, 3.9177945195025663`*^9}, 3.917855034056602*^9, 
   3.9179587924545383`*^9, 3.917961660793704*^9, 3.917962532095072*^9, 
   3.917965778010309*^9, 3.922108879208853*^9, 3.922109605560152*^9, 
   3.922110698555279*^9, 3.9221109379601183`*^9, 3.922111009813202*^9, 
   3.922111896804489*^9, 3.922112280493223*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"e7eef018-3d29-4388-b12f-c512d0d21ec4"]
}, Open  ]],

Cell["central value of second derivative from Eq. (26)", "Text",
 CellChangeTimes->{{3.9179628930602703`*^9, 3.9179629268042917`*^9}, 
   3.922111572205257*^9},ExpressionUUID->"ac3b6fc8-241f-4613-ac77-\
65d6baffa389"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Y2", "=", 
   RowBox[{
    RowBox[{"-", "Y"}], " ", "\[Lambda]2", " ", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Eta]", "+", "4"}], ")"}], "c1"}], "-", "\[Eta]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"$MinPrecision", "=", "prdig"}], "}"}], ",", 
   RowBox[{"Print", "[", 
    RowBox[{"N", "[", 
     RowBox[{"Y2", ",", "prdig"}], "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.916808012083043*^9, 3.91701417715361*^9, 3.9170142115050592`*^9, {
   3.91707366805895*^9, 3.9170736685315638`*^9}, {3.917792773084814*^9, 
   3.917792774014325*^9}, 3.917794357555439*^9, {3.917962430934108*^9, 
   3.9179624499874563`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"b2ca56b5-3915-416a-9bf0-6aa83bede5a2"],

Cell[BoxData[
 RowBox[{"-", "0.75055025475775180632929962095794854267`10."}]], "Print",
 CellChangeTimes->{
  3.917014212470131*^9, 3.9170151194657927`*^9, 3.917073717453109*^9, 
   3.917093092993359*^9, 3.917093677848598*^9, {3.9170937524733047`*^9, 
   3.917093765052381*^9}, 3.917093816510829*^9, {3.9171019646658373`*^9, 
   3.917101991836732*^9}, {3.9171020504122972`*^9, 3.917102143996212*^9}, 
   3.917160389576765*^9, 3.917162193189725*^9, 3.917162545123034*^9, 
   3.917270824043107*^9, 3.917270887662445*^9, 3.917270923171503*^9, 
   3.9172709669229193`*^9, 3.917271010780465*^9, 3.917274604294076*^9, 
   3.9172746688298683`*^9, 3.9175868395722523`*^9, 3.917591782199396*^9, 
   3.917592473145729*^9, 3.917593136346384*^9, 3.917707885494138*^9, 
   3.917855035737854*^9, 3.9179587924681396`*^9, 3.917961660808626*^9, 
   3.917962532112781*^9, 3.917965778026593*^9, 3.922108882820607*^9, 
   3.922109605576435*^9, 3.922110698569743*^9, 3.922110937975068*^9, 
   3.922111009828394*^9, 3.922111896817384*^9, 3.922112280510872*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"253e884b-16ae-44e2-b0c8-a75e09e4e6a0"]
}, Open  ]],

Cell[TextData[{
 "factor of L in Eq. (25) for the calculation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", "3"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f4f741f6-4e0a-48a2-ae22-299b1bc9ce01"]
}], "Text",
 CellChangeTimes->{{3.9179629938922*^9, 3.917963014404228*^9}, {
  3.9179630675402718`*^9, 3.9179630764935827`*^9}, {3.917963116628211*^9, 
  3.917963123172141*^9}},ExpressionUUID->"2f20f888-a1a8-42b8-b99d-\
e21391bc066c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Y3f", "=", 
   RowBox[{"\[Lambda]2", " ", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"-", "Pi"}], " ", "Y", " ", 
      RowBox[{"Y2", "/", "2"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"$MinPrecision", "=", "prdig"}], "}"}], ",", 
   RowBox[{"Print", "[", 
    RowBox[{"N", "[", 
     RowBox[{"Y3f", ",", "prdig"}], "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.916808036950346*^9, 3.917014179553359*^9, 3.9170142178730793`*^9, {
   3.917073669342058*^9, 3.917073669851549*^9}, {3.9177927751543303`*^9, 
   3.917792776002145*^9}, {3.9179624323744297`*^9, 3.9179624514396*^9}, {
   3.917962498480885*^9, 3.917962499211557*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"4618e9cf-68c2-46cb-8280-15bea66add7a"],

Cell[BoxData["1.32954406994951109594257125453949002307`10."], "Print",
 CellChangeTimes->{
  3.917014218387032*^9, 3.9170151205278788`*^9, 3.917073718409768*^9, 
   3.917093094974436*^9, 3.9170936778673363`*^9, {3.9170937535932903`*^9, 
   3.917093765065658*^9}, 3.917093816523337*^9, {3.917101964679592*^9, 
   3.917101991852046*^9}, {3.917102050427887*^9, 3.917102144011107*^9}, 
   3.917160390640135*^9, 3.917162194998176*^9, 3.9171625461223793`*^9, 
   3.917270824057227*^9, 3.917270887677474*^9, 3.9172709231885347`*^9, 
   3.917270966927809*^9, 3.917271010796624*^9, 3.917274605966189*^9, 
   3.917274669506322*^9, 3.917586839583679*^9, 3.917591782216008*^9, 
   3.917592473160514*^9, 3.917593136362006*^9, 3.917707885506905*^9, 
   3.917855036709881*^9, 3.917958792481971*^9, 3.917961660823552*^9, 
   3.917962532130583*^9, 3.917965778042739*^9, 3.922108887251935*^9, 
   3.922109605592268*^9, 3.9221106985842667`*^9, 3.922110937989725*^9, 
   3.922111009843351*^9, 3.92211189683049*^9, 3.9221122805264063`*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"dad77fda-6a8b-498c-839e-4d41397a102d"]
}, Open  ]],

Cell["constant Q in Eq. (35)", "Text",
 CellChangeTimes->{{3.917963170292261*^9, 3.9179631758921328`*^9}, {
  3.922111633295209*^9, 
  3.922111645024426*^9}},ExpressionUUID->"ec324f7d-8fba-402d-9115-\
7a41c24fd686"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Q", "=", 
   FractionBox[
    RowBox[{"Sinh", "[", 
     RowBox[{"Pi", " ", 
      RowBox[{"Sqrt", "[", "\[Eta]", "]"}]}], "]"}], 
    RowBox[{
     RowBox[{"Sqrt", "[", "\[Eta]", "]"}], 
     RowBox[{"Sinh", "[", "Pi", "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"$MinPrecision", "=", "prdig"}], "}"}], ",", 
   RowBox[{"Print", "[", 
    RowBox[{"N", "[", 
     RowBox[{"Q", ",", "prdig"}], "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.9164134715141582`*^9, {3.916807652500268*^9, 3.916807653434998*^9}, 
   3.916808058451996*^9, 3.916844488765237*^9, 3.917014182257469*^9, 
   3.917014224433278*^9, {3.917073670849368*^9, 3.9170736713518353`*^9}, {
   3.917792777030818*^9, 3.9177927778244753`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"9acb710a-8f61-4335-803f-4f86a390ec02"],

Cell[BoxData["1.48439432253551700476978685`10.*^84"], "Print",
 CellChangeTimes->{
  3.917014225611911*^9, 3.9170151214301777`*^9, 3.917073720438448*^9, 
   3.9170930960489407`*^9, 3.9170936778851547`*^9, {3.917093753757106*^9, 
   3.9170937650789423`*^9}, 3.917093816536327*^9, {3.917101964693335*^9, 
   3.917101991867592*^9}, {3.917102050443119*^9, 3.917102144025484*^9}, 
   3.9171603925007477`*^9, 3.917162195957925*^9, 3.917162547140218*^9, 
   3.917270824071773*^9, 3.9172708876927643`*^9, 3.917270923204715*^9, 
   3.9172709669448347`*^9, 3.917271010812935*^9, 3.917274606831828*^9, 
   3.917274670394865*^9, 3.917586839597555*^9, 3.917591782233327*^9, 
   3.917592473175665*^9, 3.917593136377905*^9, 3.917707885519919*^9, 
   3.917855038261211*^9, 3.917958792496684*^9, 3.917961660838593*^9, 
   3.917962532148407*^9, 3.9179657780585957`*^9, 3.9221088896146708`*^9, 
   3.9221096056084433`*^9, 3.922110698598771*^9, 3.9221109380045433`*^9, 
   3.922111009858398*^9, 3.922111896843472*^9, 3.922112280542994*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"dcb2e54a-4e79-492f-94d9-b16c6753a6be"]
}, Open  ]],

Cell[TextData[{
 "calculation of the series ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["v", "n"], TraditionalForm]],ExpressionUUID->
  "19ce4930-254a-43d2-8a43-028e30ef0bfa"],
 " defined in Eq. (35)"
}], "Text",
 CellChangeTimes->{{3.9179632343082533`*^9, 3.917963259684125*^9}, {
  3.922111666041896*^9, 
  3.922111678204772*^9}},ExpressionUUID->"6d745047-48a6-4809-b9a4-\
c52e7f14dd29"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"qn", "=", 
   FractionBox[
    RowBox[{"1", "+", "\[Eta]"}], "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "qn", " ", "here", " ", "is", " ", "the", " ", "product", " ", "q0", "*",
       "q1", "*"}], "..."}], "*", "qn"}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"qn", "*=", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"n", "+", "1"}], ")"}], "2"], "+", "\[Eta]"}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"n", "+", "1"}], ")"}], "2"], "+", "1"}]]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"v", "[", "n", "]"}], "=", 
     RowBox[{
      SuperscriptBox["n", 
       RowBox[{"5", "/", "2"}]], 
      RowBox[{"c", "[", "n", "]"}], "qn", " ", 
      RowBox[{
       SuperscriptBox["c1", "n"], "/", "Q"}]}]}], ";", "\[IndentingNewLine]", 
    
    RowBox[{"(*", " ", 
     RowBox[{
     "print", " ", "10", " ", "values", " ", "up", " ", "to", " ", "nn"}], 
     " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"Divisible", "[", 
       RowBox[{"n", ",", 
        RowBox[{"IntegerPart", "[", 
         RowBox[{"nn", "/", "10"}], "]"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Block", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"$MinPrecision", "=", "prdig"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"n", ",", "\"\< \>\"", ",", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{"v", "[", "n", "]"}], ",", "prdig"}], "]"}]}], "]"}]}], 
        "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "nn"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.91680765479148*^9, {3.916807694629595*^9, 3.9168076956646976`*^9}, {
   3.916809153414332*^9, 3.916809192532535*^9}, {3.916843594525935*^9, 
   3.916843617625011*^9}, 3.9168991739730473`*^9, 3.917014235680983*^9, {
   3.9170737314992447`*^9, 3.917073741466914*^9}, 3.917794359208928*^9, {
   3.917963345973867*^9, 3.917963391749529*^9}, {3.917963627861459*^9, 
   3.9179636671740513`*^9}, {3.917963773494334*^9, 3.9179637799361763`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"484cd7ca-1a32-43f6-9106-683db8c934e9"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "20", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "4.3540676341263163216`10.*^-77"}],
  SequenceForm[20, " ", 4.3540676341263163216`10.*^-77],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9164134772141457`*^9, 3.91641390966072*^9, 3.916414042231141*^9, 
   3.916414115553396*^9, 3.916414250732408*^9, 3.9167363924114647`*^9, 
   3.9167366111346207`*^9, 3.916736861127513*^9, 3.916740905797234*^9, 
   3.916743904223217*^9, 3.91675728428553*^9, 3.916757351338636*^9, 
   3.916757398569648*^9, 3.916757429977467*^9, {3.9167574791951427`*^9, 
   3.916757504350919*^9}, {3.916757543798118*^9, 3.916757569419331*^9}, 
   3.916806834516577*^9, {3.9168091624858294`*^9, 3.916809193523403*^9}, 
   3.916900302141704*^9, 3.9170142372713413`*^9, 3.9170151261134233`*^9, 
   3.917073743095932*^9, 3.917093098341037*^9, 3.917093677903742*^9, {
   3.9170937537721157`*^9, 3.917093765092752*^9}, 3.917093816549966*^9, {
   3.917101964707471*^9, 3.9171019918837547`*^9}, {3.9171020504594584`*^9, 
   3.917102144040399*^9}, 3.9171603937390842`*^9, 3.917162197900259*^9, 
   3.9171625487247543`*^9, 3.9172708240860577`*^9, 3.91727088770884*^9, 
   3.917270923222116*^9, 3.917270966962144*^9, 3.917271010829957*^9, 
   3.9172746081332684`*^9, 3.917274671425634*^9, 3.9175868397247343`*^9, 
   3.917591782364539*^9, 3.917592473296132*^9, 3.9175931363964787`*^9, 
   3.91770788553367*^9, 3.917855039631493*^9, 3.9179587925108232`*^9, 
   3.917961660856229*^9, 3.9179625321671343`*^9, 3.9179636690495777`*^9, 
   3.917965778075437*^9, 3.922108891577311*^9, 3.9221096056250973`*^9, 
   3.922110698614176*^9, 3.9221109380200872`*^9, 3.922111009874515*^9, 
   3.9221118968596497`*^9, 3.9221122805618277`*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"71aab8c5-1dbb-4046-80e8-2a4b05d542a0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "40", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "5.4824235102014738486`10.*^-77"}],
  SequenceForm[40, " ", 5.4824235102014738486`10.*^-77],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9164134772141457`*^9, 3.91641390966072*^9, 3.916414042231141*^9, 
   3.916414115553396*^9, 3.916414250732408*^9, 3.9167363924114647`*^9, 
   3.9167366111346207`*^9, 3.916736861127513*^9, 3.916740905797234*^9, 
   3.916743904223217*^9, 3.91675728428553*^9, 3.916757351338636*^9, 
   3.916757398569648*^9, 3.916757429977467*^9, {3.9167574791951427`*^9, 
   3.916757504350919*^9}, {3.916757543798118*^9, 3.916757569419331*^9}, 
   3.916806834516577*^9, {3.9168091624858294`*^9, 3.916809193523403*^9}, 
   3.916900302141704*^9, 3.9170142372713413`*^9, 3.9170151261134233`*^9, 
   3.917073743095932*^9, 3.917093098341037*^9, 3.917093677903742*^9, {
   3.9170937537721157`*^9, 3.917093765092752*^9}, 3.917093816549966*^9, {
   3.917101964707471*^9, 3.9171019918837547`*^9}, {3.9171020504594584`*^9, 
   3.917102144040399*^9}, 3.9171603937390842`*^9, 3.917162197900259*^9, 
   3.9171625487247543`*^9, 3.9172708240860577`*^9, 3.91727088770884*^9, 
   3.917270923222116*^9, 3.917270966962144*^9, 3.917271010829957*^9, 
   3.9172746081332684`*^9, 3.917274671425634*^9, 3.9175868397247343`*^9, 
   3.917591782364539*^9, 3.917592473296132*^9, 3.9175931363964787`*^9, 
   3.91770788553367*^9, 3.917855039631493*^9, 3.9179587925108232`*^9, 
   3.917961660856229*^9, 3.9179625321671343`*^9, 3.9179636690495777`*^9, 
   3.917965778075437*^9, 3.922108891577311*^9, 3.9221096056250973`*^9, 
   3.922110698614176*^9, 3.9221109380200872`*^9, 3.922111009874515*^9, 
   3.9221118968596497`*^9, 3.9221122805624847`*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"76f9e878-8926-49e4-ba3c-cdc9091b6f3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "60", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "5.9232998522881094165`10.*^-77"}],
  SequenceForm[60, " ", 5.9232998522881094165`10.*^-77],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9164134772141457`*^9, 3.91641390966072*^9, 3.916414042231141*^9, 
   3.916414115553396*^9, 3.916414250732408*^9, 3.9167363924114647`*^9, 
   3.9167366111346207`*^9, 3.916736861127513*^9, 3.916740905797234*^9, 
   3.916743904223217*^9, 3.91675728428553*^9, 3.916757351338636*^9, 
   3.916757398569648*^9, 3.916757429977467*^9, {3.9167574791951427`*^9, 
   3.916757504350919*^9}, {3.916757543798118*^9, 3.916757569419331*^9}, 
   3.916806834516577*^9, {3.9168091624858294`*^9, 3.916809193523403*^9}, 
   3.916900302141704*^9, 3.9170142372713413`*^9, 3.9170151261134233`*^9, 
   3.917073743095932*^9, 3.917093098341037*^9, 3.917093677903742*^9, {
   3.9170937537721157`*^9, 3.917093765092752*^9}, 3.917093816549966*^9, {
   3.917101964707471*^9, 3.9171019918837547`*^9}, {3.9171020504594584`*^9, 
   3.917102144040399*^9}, 3.9171603937390842`*^9, 3.917162197900259*^9, 
   3.9171625487247543`*^9, 3.9172708240860577`*^9, 3.91727088770884*^9, 
   3.917270923222116*^9, 3.917270966962144*^9, 3.917271010829957*^9, 
   3.9172746081332684`*^9, 3.917274671425634*^9, 3.9175868397247343`*^9, 
   3.917591782364539*^9, 3.917592473296132*^9, 3.9175931363964787`*^9, 
   3.91770788553367*^9, 3.917855039631493*^9, 3.9179587925108232`*^9, 
   3.917961660856229*^9, 3.9179625321671343`*^9, 3.9179636690495777`*^9, 
   3.917965778075437*^9, 3.922108891577311*^9, 3.9221096056250973`*^9, 
   3.922110698614176*^9, 3.9221109380200872`*^9, 3.922111009874515*^9, 
   3.9221118968596497`*^9, 3.922112280563512*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"935fda5d-a4ac-4ed1-8ea1-dbd62c75eff5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "80", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "6.1575677484163640358`10.*^-77"}],
  SequenceForm[80, " ", 6.1575677484163640358`10.*^-77],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9164134772141457`*^9, 3.91641390966072*^9, 3.916414042231141*^9, 
   3.916414115553396*^9, 3.916414250732408*^9, 3.9167363924114647`*^9, 
   3.9167366111346207`*^9, 3.916736861127513*^9, 3.916740905797234*^9, 
   3.916743904223217*^9, 3.91675728428553*^9, 3.916757351338636*^9, 
   3.916757398569648*^9, 3.916757429977467*^9, {3.9167574791951427`*^9, 
   3.916757504350919*^9}, {3.916757543798118*^9, 3.916757569419331*^9}, 
   3.916806834516577*^9, {3.9168091624858294`*^9, 3.916809193523403*^9}, 
   3.916900302141704*^9, 3.9170142372713413`*^9, 3.9170151261134233`*^9, 
   3.917073743095932*^9, 3.917093098341037*^9, 3.917093677903742*^9, {
   3.9170937537721157`*^9, 3.917093765092752*^9}, 3.917093816549966*^9, {
   3.917101964707471*^9, 3.9171019918837547`*^9}, {3.9171020504594584`*^9, 
   3.917102144040399*^9}, 3.9171603937390842`*^9, 3.917162197900259*^9, 
   3.9171625487247543`*^9, 3.9172708240860577`*^9, 3.91727088770884*^9, 
   3.917270923222116*^9, 3.917270966962144*^9, 3.917271010829957*^9, 
   3.9172746081332684`*^9, 3.917274671425634*^9, 3.9175868397247343`*^9, 
   3.917591782364539*^9, 3.917592473296132*^9, 3.9175931363964787`*^9, 
   3.91770788553367*^9, 3.917855039631493*^9, 3.9179587925108232`*^9, 
   3.917961660856229*^9, 3.9179625321671343`*^9, 3.9179636690495777`*^9, 
   3.917965778075437*^9, 3.922108891577311*^9, 3.9221096056250973`*^9, 
   3.922110698614176*^9, 3.9221109380200872`*^9, 3.922111009874515*^9, 
   3.9221118968596497`*^9, 3.922112280563942*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"5d5d09c7-fb5f-495d-8137-d8cd1cdb4fc5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "100", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "6.3027938897621940411`10.*^-77"}],
  SequenceForm[100, " ", 6.3027938897621940411`10.*^-77],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9164134772141457`*^9, 3.91641390966072*^9, 3.916414042231141*^9, 
   3.916414115553396*^9, 3.916414250732408*^9, 3.9167363924114647`*^9, 
   3.9167366111346207`*^9, 3.916736861127513*^9, 3.916740905797234*^9, 
   3.916743904223217*^9, 3.91675728428553*^9, 3.916757351338636*^9, 
   3.916757398569648*^9, 3.916757429977467*^9, {3.9167574791951427`*^9, 
   3.916757504350919*^9}, {3.916757543798118*^9, 3.916757569419331*^9}, 
   3.916806834516577*^9, {3.9168091624858294`*^9, 3.916809193523403*^9}, 
   3.916900302141704*^9, 3.9170142372713413`*^9, 3.9170151261134233`*^9, 
   3.917073743095932*^9, 3.917093098341037*^9, 3.917093677903742*^9, {
   3.9170937537721157`*^9, 3.917093765092752*^9}, 3.917093816549966*^9, {
   3.917101964707471*^9, 3.9171019918837547`*^9}, {3.9171020504594584`*^9, 
   3.917102144040399*^9}, 3.9171603937390842`*^9, 3.917162197900259*^9, 
   3.9171625487247543`*^9, 3.9172708240860577`*^9, 3.91727088770884*^9, 
   3.917270923222116*^9, 3.917270966962144*^9, 3.917271010829957*^9, 
   3.9172746081332684`*^9, 3.917274671425634*^9, 3.9175868397247343`*^9, 
   3.917591782364539*^9, 3.917592473296132*^9, 3.9175931363964787`*^9, 
   3.91770788553367*^9, 3.917855039631493*^9, 3.9179587925108232`*^9, 
   3.917961660856229*^9, 3.9179625321671343`*^9, 3.9179636690495777`*^9, 
   3.917965778075437*^9, 3.922108891577311*^9, 3.9221096056250973`*^9, 
   3.922110698614176*^9, 3.9221109380200872`*^9, 3.922111009874515*^9, 
   3.9221118968596497`*^9, 3.922112280564395*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"a544841a-c7b0-4376-be43-17b712e3780b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "120", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "6.4016133136355103579`10.*^-77"}],
  SequenceForm[120, " ", 6.4016133136355103579`10.*^-77],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9164134772141457`*^9, 3.91641390966072*^9, 3.916414042231141*^9, 
   3.916414115553396*^9, 3.916414250732408*^9, 3.9167363924114647`*^9, 
   3.9167366111346207`*^9, 3.916736861127513*^9, 3.916740905797234*^9, 
   3.916743904223217*^9, 3.91675728428553*^9, 3.916757351338636*^9, 
   3.916757398569648*^9, 3.916757429977467*^9, {3.9167574791951427`*^9, 
   3.916757504350919*^9}, {3.916757543798118*^9, 3.916757569419331*^9}, 
   3.916806834516577*^9, {3.9168091624858294`*^9, 3.916809193523403*^9}, 
   3.916900302141704*^9, 3.9170142372713413`*^9, 3.9170151261134233`*^9, 
   3.917073743095932*^9, 3.917093098341037*^9, 3.917093677903742*^9, {
   3.9170937537721157`*^9, 3.917093765092752*^9}, 3.917093816549966*^9, {
   3.917101964707471*^9, 3.9171019918837547`*^9}, {3.9171020504594584`*^9, 
   3.917102144040399*^9}, 3.9171603937390842`*^9, 3.917162197900259*^9, 
   3.9171625487247543`*^9, 3.9172708240860577`*^9, 3.91727088770884*^9, 
   3.917270923222116*^9, 3.917270966962144*^9, 3.917271010829957*^9, 
   3.9172746081332684`*^9, 3.917274671425634*^9, 3.9175868397247343`*^9, 
   3.917591782364539*^9, 3.917592473296132*^9, 3.9175931363964787`*^9, 
   3.91770788553367*^9, 3.917855039631493*^9, 3.9179587925108232`*^9, 
   3.917961660856229*^9, 3.9179625321671343`*^9, 3.9179636690495777`*^9, 
   3.917965778075437*^9, 3.922108891577311*^9, 3.9221096056250973`*^9, 
   3.922110698614176*^9, 3.9221109380200872`*^9, 3.922111009874515*^9, 
   3.9221118968596497`*^9, 3.9221122805648212`*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"918d3e07-ff1b-4879-ad22-b017343448d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "140", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "6.473197951281810839`10.*^-77"}],
  SequenceForm[140, " ", 6.473197951281810839`10.*^-77],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9164134772141457`*^9, 3.91641390966072*^9, 3.916414042231141*^9, 
   3.916414115553396*^9, 3.916414250732408*^9, 3.9167363924114647`*^9, 
   3.9167366111346207`*^9, 3.916736861127513*^9, 3.916740905797234*^9, 
   3.916743904223217*^9, 3.91675728428553*^9, 3.916757351338636*^9, 
   3.916757398569648*^9, 3.916757429977467*^9, {3.9167574791951427`*^9, 
   3.916757504350919*^9}, {3.916757543798118*^9, 3.916757569419331*^9}, 
   3.916806834516577*^9, {3.9168091624858294`*^9, 3.916809193523403*^9}, 
   3.916900302141704*^9, 3.9170142372713413`*^9, 3.9170151261134233`*^9, 
   3.917073743095932*^9, 3.917093098341037*^9, 3.917093677903742*^9, {
   3.9170937537721157`*^9, 3.917093765092752*^9}, 3.917093816549966*^9, {
   3.917101964707471*^9, 3.9171019918837547`*^9}, {3.9171020504594584`*^9, 
   3.917102144040399*^9}, 3.9171603937390842`*^9, 3.917162197900259*^9, 
   3.9171625487247543`*^9, 3.9172708240860577`*^9, 3.91727088770884*^9, 
   3.917270923222116*^9, 3.917270966962144*^9, 3.917271010829957*^9, 
   3.9172746081332684`*^9, 3.917274671425634*^9, 3.9175868397247343`*^9, 
   3.917591782364539*^9, 3.917592473296132*^9, 3.9175931363964787`*^9, 
   3.91770788553367*^9, 3.917855039631493*^9, 3.9179587925108232`*^9, 
   3.917961660856229*^9, 3.9179625321671343`*^9, 3.9179636690495777`*^9, 
   3.917965778075437*^9, 3.922108891577311*^9, 3.9221096056250973`*^9, 
   3.922110698614176*^9, 3.9221109380200872`*^9, 3.922111009874515*^9, 
   3.9221118968596497`*^9, 3.922112280565241*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"ab8568a1-cb40-4e62-b024-17e5d7406e6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "160", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "6.5274402475050551678`10.*^-77"}],
  SequenceForm[160, " ", 6.5274402475050551678`10.*^-77],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9164134772141457`*^9, 3.91641390966072*^9, 3.916414042231141*^9, 
   3.916414115553396*^9, 3.916414250732408*^9, 3.9167363924114647`*^9, 
   3.9167366111346207`*^9, 3.916736861127513*^9, 3.916740905797234*^9, 
   3.916743904223217*^9, 3.91675728428553*^9, 3.916757351338636*^9, 
   3.916757398569648*^9, 3.916757429977467*^9, {3.9167574791951427`*^9, 
   3.916757504350919*^9}, {3.916757543798118*^9, 3.916757569419331*^9}, 
   3.916806834516577*^9, {3.9168091624858294`*^9, 3.916809193523403*^9}, 
   3.916900302141704*^9, 3.9170142372713413`*^9, 3.9170151261134233`*^9, 
   3.917073743095932*^9, 3.917093098341037*^9, 3.917093677903742*^9, {
   3.9170937537721157`*^9, 3.917093765092752*^9}, 3.917093816549966*^9, {
   3.917101964707471*^9, 3.9171019918837547`*^9}, {3.9171020504594584`*^9, 
   3.917102144040399*^9}, 3.9171603937390842`*^9, 3.917162197900259*^9, 
   3.9171625487247543`*^9, 3.9172708240860577`*^9, 3.91727088770884*^9, 
   3.917270923222116*^9, 3.917270966962144*^9, 3.917271010829957*^9, 
   3.9172746081332684`*^9, 3.917274671425634*^9, 3.9175868397247343`*^9, 
   3.917591782364539*^9, 3.917592473296132*^9, 3.9175931363964787`*^9, 
   3.91770788553367*^9, 3.917855039631493*^9, 3.9179587925108232`*^9, 
   3.917961660856229*^9, 3.9179625321671343`*^9, 3.9179636690495777`*^9, 
   3.917965778075437*^9, 3.922108891577311*^9, 3.9221096056250973`*^9, 
   3.922110698614176*^9, 3.9221109380200872`*^9, 3.922111009874515*^9, 
   3.9221118968596497`*^9, 3.922112280565661*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"528a06e2-4718-4c94-8359-13a4b61b1d0e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "180", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "6.5699601349792432351`10.*^-77"}],
  SequenceForm[180, " ", 6.5699601349792432351`10.*^-77],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9164134772141457`*^9, 3.91641390966072*^9, 3.916414042231141*^9, 
   3.916414115553396*^9, 3.916414250732408*^9, 3.9167363924114647`*^9, 
   3.9167366111346207`*^9, 3.916736861127513*^9, 3.916740905797234*^9, 
   3.916743904223217*^9, 3.91675728428553*^9, 3.916757351338636*^9, 
   3.916757398569648*^9, 3.916757429977467*^9, {3.9167574791951427`*^9, 
   3.916757504350919*^9}, {3.916757543798118*^9, 3.916757569419331*^9}, 
   3.916806834516577*^9, {3.9168091624858294`*^9, 3.916809193523403*^9}, 
   3.916900302141704*^9, 3.9170142372713413`*^9, 3.9170151261134233`*^9, 
   3.917073743095932*^9, 3.917093098341037*^9, 3.917093677903742*^9, {
   3.9170937537721157`*^9, 3.917093765092752*^9}, 3.917093816549966*^9, {
   3.917101964707471*^9, 3.9171019918837547`*^9}, {3.9171020504594584`*^9, 
   3.917102144040399*^9}, 3.9171603937390842`*^9, 3.917162197900259*^9, 
   3.9171625487247543`*^9, 3.9172708240860577`*^9, 3.91727088770884*^9, 
   3.917270923222116*^9, 3.917270966962144*^9, 3.917271010829957*^9, 
   3.9172746081332684`*^9, 3.917274671425634*^9, 3.9175868397247343`*^9, 
   3.917591782364539*^9, 3.917592473296132*^9, 3.9175931363964787`*^9, 
   3.91770788553367*^9, 3.917855039631493*^9, 3.9179587925108232`*^9, 
   3.917961660856229*^9, 3.9179625321671343`*^9, 3.9179636690495777`*^9, 
   3.917965778075437*^9, 3.922108891577311*^9, 3.9221096056250973`*^9, 
   3.922110698614176*^9, 3.9221109380200872`*^9, 3.922111009874515*^9, 
   3.9221118968596497`*^9, 3.922112280566083*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"7eb1c6f9-e1ca-4066-9bd8-49a2762c416e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "200", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "6.6041864410894199122`10.*^-77"}],
  SequenceForm[200, " ", 6.6041864410894199122`10.*^-77],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9164134772141457`*^9, 3.91641390966072*^9, 3.916414042231141*^9, 
   3.916414115553396*^9, 3.916414250732408*^9, 3.9167363924114647`*^9, 
   3.9167366111346207`*^9, 3.916736861127513*^9, 3.916740905797234*^9, 
   3.916743904223217*^9, 3.91675728428553*^9, 3.916757351338636*^9, 
   3.916757398569648*^9, 3.916757429977467*^9, {3.9167574791951427`*^9, 
   3.916757504350919*^9}, {3.916757543798118*^9, 3.916757569419331*^9}, 
   3.916806834516577*^9, {3.9168091624858294`*^9, 3.916809193523403*^9}, 
   3.916900302141704*^9, 3.9170142372713413`*^9, 3.9170151261134233`*^9, 
   3.917073743095932*^9, 3.917093098341037*^9, 3.917093677903742*^9, {
   3.9170937537721157`*^9, 3.917093765092752*^9}, 3.917093816549966*^9, {
   3.917101964707471*^9, 3.9171019918837547`*^9}, {3.9171020504594584`*^9, 
   3.917102144040399*^9}, 3.9171603937390842`*^9, 3.917162197900259*^9, 
   3.9171625487247543`*^9, 3.9172708240860577`*^9, 3.91727088770884*^9, 
   3.917270923222116*^9, 3.917270966962144*^9, 3.917271010829957*^9, 
   3.9172746081332684`*^9, 3.917274671425634*^9, 3.9175868397247343`*^9, 
   3.917591782364539*^9, 3.917592473296132*^9, 3.9175931363964787`*^9, 
   3.91770788553367*^9, 3.917855039631493*^9, 3.9179587925108232`*^9, 
   3.917961660856229*^9, 3.9179625321671343`*^9, 3.9179636690495777`*^9, 
   3.917965778075437*^9, 3.922108891577311*^9, 3.9221096056250973`*^9, 
   3.922110698614176*^9, 3.9221109380200872`*^9, 3.922111009874515*^9, 
   3.9221118968596497`*^9, 3.922112280566505*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"9dcea159-49ea-491e-94c3-0fa57e7a3e4c"]
}, Open  ]]
}, Open  ]],

Cell["\<\
We search for optimal order Richardson extrapolation for v[n] starting from \
term n=ns\
\>", "Text",
 CellChangeTimes->{{3.917793303334344*^9, 3.91779333432549*^9}, {
  3.9178538206097107`*^9, 3.917853827809743*^9}, {3.917956957116725*^9, 
  3.9179569636765223`*^9}, {3.9179570391165943`*^9, 3.9179570869885273`*^9}, {
  3.917957118412423*^9, 3.917957118812717*^9}, {3.917963867107945*^9, 
  3.917963870340046*^9}},ExpressionUUID->"fbe882d1-08be-423d-ab6d-\
c4ba3669598d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"mopt", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"calculate", " ", 
    RowBox[{"R", "[", 
     RowBox[{"m", ",", "ns"}], "]"}], " ", "using", " ", 
    RowBox[{"Eq", ".", " ", 
     RowBox[{"(", "34", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rc", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"ns", "+", "k"}], "]"}], 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"k", "+", "m"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"ns", "+", "k"}], ")"}], "m"]}], 
         RowBox[{
          RowBox[{"k", "!"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m", "-", "k"}], ")"}], "!"}]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "m"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"m", ">", "0"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "rcprev", " ", "is", " ", "previous", " ", "rc", " ", "value"}], " ", 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rcdif", "=", 
        RowBox[{"Abs", "[", 
         RowBox[{"rc", "-", "rcprev"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Block", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"$MinPrecision", "=", "prdig"}], "}"}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{"m", ",", "\"\< \>\"", ",", 
           RowBox[{"N", "[", 
            RowBox[{"rcdif", ",", "prdig"}], "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "search", " ", "for", " ", "the", " ", "minimal", " ", "value", " ", 
         "of", " ", "rcdif"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"m", "==", "1"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"rcdifmin", "=", "rcdif"}], ";", "\[IndentingNewLine]", 
          RowBox[{"mopt", "=", "1"}], ";", "\[IndentingNewLine]", 
          RowBox[{"rcopt", "=", "rc"}], ";"}], "\[IndentingNewLine]", ",", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"rcdif", " ", "<", "rcdifmin"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"rcdifmin", "=", "rcdif"}], ";", "\[IndentingNewLine]", 
            RowBox[{"mopt", "=", "m"}], ";", "\[IndentingNewLine]", 
            RowBox[{"rcopt", "=", "rc"}], ";"}]}], "\[IndentingNewLine]", 
          "]"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "stop", " ", "if", " ", "rcdif", " ", "is", " ", "larger", " ", 
         "than", " ", "100", "*", "rcdifmin"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "trying", " ", "to", " ", "avoid", " ", "small", " ", "local", " ", 
         "minimum"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"rcdif", ">", 
          RowBox[{"100", "rcdifmin"}]}], ",", 
         RowBox[{"Break", "[", "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]",
      "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"rcprev", "=", "rc"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"mopt", "==", "mmax"}], ",", "\[IndentingNewLine]", 
      RowBox[{
      "Print", "[", "\"\<mmax is too small to get optimal order\>\"", "]"}]}],
      "]"}]}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "0", ",", "mmax"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.91640746285227*^9, 3.916407513923922*^9}, {
   3.9164075644387417`*^9, 3.9164075876041603`*^9}, {3.916407622964694*^9, 
   3.916407691892769*^9}, {3.91640784291712*^9, 3.916408011878002*^9}, {
   3.916408045637377*^9, 3.916408050309381*^9}, {3.916408095463668*^9, 
   3.916408108197048*^9}, {3.9164083133973923`*^9, 3.916408359284156*^9}, {
   3.9164127086482773`*^9, 3.9164127106801777`*^9}, {3.916412744840654*^9, 
   3.916412785192594*^9}, {3.916412827195698*^9, 3.916412829117399*^9}, {
   3.9164129262128572`*^9, 3.916412929035706*^9}, {3.916413136216889*^9, 
   3.916413171992241*^9}, {3.916413582791149*^9, 3.916413588071748*^9}, {
   3.9164138883317823`*^9, 3.916413891927362*^9}, 3.9164140932432327`*^9, {
   3.9167366863900537`*^9, 3.916736688746648*^9}, {3.9167367666456842`*^9, 
   3.916736786685318*^9}, 3.9168436195928164`*^9, {3.917014250657255*^9, 
   3.917014278625256*^9}, {3.917073679581518*^9, 3.9170736801726923`*^9}, {
   3.917792796292454*^9, 3.917792796892057*^9}, 3.917854880598733*^9, {
   3.917854927270954*^9, 3.917854978083088*^9}, 3.917855011963962*^9, 
   3.917958499764868*^9, 3.9179587498873577`*^9, 3.917963909008244*^9, 
   3.92211188392397*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"5b8b34ce-0618-4dfe-aa50-47f59955a200"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "3.524858387191822622794126349800899308`10.*^-78"}],
  SequenceForm[1, " ", 3.524858387191822622794126349800899308`10.*^-78],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.916408176014476*^9, 3.916408373158366*^9, {3.9164084779085503`*^9, 
   3.916408504050535*^9}, 3.916408538377802*^9, 3.916408579232211*^9, 
   3.916408718499178*^9, 3.916408786855195*^9, {3.916408825017666*^9, 
   3.916408851882195*^9}, 3.916408933194659*^9, 3.9164089793938503`*^9, 
   3.916409044374682*^9, 3.916409500012807*^9, 3.9164095630448008`*^9, 
   3.916412806814374*^9, 3.916412846145461*^9, 3.916412944352653*^9, 
   3.916413189559607*^9, 3.916413281260953*^9, 3.916413595806546*^9, 
   3.916413909753682*^9, 3.916414042303012*^9, 3.916414115626462*^9, 
   3.91641425078548*^9, 3.91673673700703*^9, 3.916736794533434*^9, 
   3.916736878204035*^9, 3.916741008312159*^9, 3.91674394088593*^9, 
   3.916757284358493*^9, 3.916757351428649*^9, 3.9167573986586227`*^9, 
   3.916757430052248*^9, {3.91675747928411*^9, 3.9167575044397717`*^9}, {
   3.916757543872732*^9, 3.916757569495296*^9}, 3.91680683459511*^9, 
   3.916900313149435*^9, 3.91701428278238*^9, 3.917015132926958*^9, 
   3.917073758492963*^9, 3.9170931051522903`*^9, 3.917093677974391*^9, {
   3.917093753829093*^9, 3.917093765216937*^9}, 3.917093816683753*^9, {
   3.917101964769705*^9, 3.9171019919409227`*^9}, {3.917102050523018*^9, 
   3.917102144102976*^9}, 3.917160399030217*^9, 3.9171622038078833`*^9, 
   3.9171625524483147`*^9, 3.9172708241406813`*^9, 3.917270887768549*^9, 
   3.917270923281128*^9, 3.917270967027855*^9, 3.91727101089219*^9, 
   3.9172746137052727`*^9, 3.917274673208881*^9, 3.917586841127181*^9, 
   3.917591783866769*^9, 3.917592474734935*^9, 3.917593136616589*^9, 
   3.917707885616043*^9, 3.9178550443155403`*^9, 3.917958792575836*^9, 
   3.917961660884878*^9, 3.9179625322011557`*^9, 3.917965778107939*^9, 
   3.9221088943278227`*^9, 3.922109605654606*^9, 3.922110698642702*^9, 
   3.922110938049321*^9, 3.9221110099042683`*^9, 3.922111896890593*^9, 
   3.922112280593956*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"8a34f073-ba82-457a-a4ca-03c6f8fc8159"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "9.93782237416602436961936838046914367`10.*^-80"}],
  SequenceForm[2, " ", 9.93782237416602436961936838046914367`10.*^-80],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.916408176014476*^9, 3.916408373158366*^9, {3.9164084779085503`*^9, 
   3.916408504050535*^9}, 3.916408538377802*^9, 3.916408579232211*^9, 
   3.916408718499178*^9, 3.916408786855195*^9, {3.916408825017666*^9, 
   3.916408851882195*^9}, 3.916408933194659*^9, 3.9164089793938503`*^9, 
   3.916409044374682*^9, 3.916409500012807*^9, 3.9164095630448008`*^9, 
   3.916412806814374*^9, 3.916412846145461*^9, 3.916412944352653*^9, 
   3.916413189559607*^9, 3.916413281260953*^9, 3.916413595806546*^9, 
   3.916413909753682*^9, 3.916414042303012*^9, 3.916414115626462*^9, 
   3.91641425078548*^9, 3.91673673700703*^9, 3.916736794533434*^9, 
   3.916736878204035*^9, 3.916741008312159*^9, 3.91674394088593*^9, 
   3.916757284358493*^9, 3.916757351428649*^9, 3.9167573986586227`*^9, 
   3.916757430052248*^9, {3.91675747928411*^9, 3.9167575044397717`*^9}, {
   3.916757543872732*^9, 3.916757569495296*^9}, 3.91680683459511*^9, 
   3.916900313149435*^9, 3.91701428278238*^9, 3.917015132926958*^9, 
   3.917073758492963*^9, 3.9170931051522903`*^9, 3.917093677974391*^9, {
   3.917093753829093*^9, 3.917093765216937*^9}, 3.917093816683753*^9, {
   3.917101964769705*^9, 3.9171019919409227`*^9}, {3.917102050523018*^9, 
   3.917102144102976*^9}, 3.917160399030217*^9, 3.9171622038078833`*^9, 
   3.9171625524483147`*^9, 3.9172708241406813`*^9, 3.917270887768549*^9, 
   3.917270923281128*^9, 3.917270967027855*^9, 3.91727101089219*^9, 
   3.9172746137052727`*^9, 3.917274673208881*^9, 3.917586841127181*^9, 
   3.917591783866769*^9, 3.917592474734935*^9, 3.917593136616589*^9, 
   3.917707885616043*^9, 3.9178550443155403`*^9, 3.917958792575836*^9, 
   3.917961660884878*^9, 3.9179625322011557`*^9, 3.917965778107939*^9, 
   3.9221088943278227`*^9, 3.922109605654606*^9, 3.922110698642702*^9, 
   3.922110938049321*^9, 3.9221110099042683`*^9, 3.922111896890593*^9, 
   3.9221122805946207`*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"640e28a1-4aeb-442b-8075-afd534fcc039"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "2.0027465075670401168444897951333109`10.*^-81"}],
  SequenceForm[3, " ", 2.0027465075670401168444897951333109`10.*^-81],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.916408176014476*^9, 3.916408373158366*^9, {3.9164084779085503`*^9, 
   3.916408504050535*^9}, 3.916408538377802*^9, 3.916408579232211*^9, 
   3.916408718499178*^9, 3.916408786855195*^9, {3.916408825017666*^9, 
   3.916408851882195*^9}, 3.916408933194659*^9, 3.9164089793938503`*^9, 
   3.916409044374682*^9, 3.916409500012807*^9, 3.9164095630448008`*^9, 
   3.916412806814374*^9, 3.916412846145461*^9, 3.916412944352653*^9, 
   3.916413189559607*^9, 3.916413281260953*^9, 3.916413595806546*^9, 
   3.916413909753682*^9, 3.916414042303012*^9, 3.916414115626462*^9, 
   3.91641425078548*^9, 3.91673673700703*^9, 3.916736794533434*^9, 
   3.916736878204035*^9, 3.916741008312159*^9, 3.91674394088593*^9, 
   3.916757284358493*^9, 3.916757351428649*^9, 3.9167573986586227`*^9, 
   3.916757430052248*^9, {3.91675747928411*^9, 3.9167575044397717`*^9}, {
   3.916757543872732*^9, 3.916757569495296*^9}, 3.91680683459511*^9, 
   3.916900313149435*^9, 3.91701428278238*^9, 3.917015132926958*^9, 
   3.917073758492963*^9, 3.9170931051522903`*^9, 3.917093677974391*^9, {
   3.917093753829093*^9, 3.917093765216937*^9}, 3.917093816683753*^9, {
   3.917101964769705*^9, 3.9171019919409227`*^9}, {3.917102050523018*^9, 
   3.917102144102976*^9}, 3.917160399030217*^9, 3.9171622038078833`*^9, 
   3.9171625524483147`*^9, 3.9172708241406813`*^9, 3.917270887768549*^9, 
   3.917270923281128*^9, 3.917270967027855*^9, 3.91727101089219*^9, 
   3.9172746137052727`*^9, 3.917274673208881*^9, 3.917586841127181*^9, 
   3.917591783866769*^9, 3.917592474734935*^9, 3.917593136616589*^9, 
   3.917707885616043*^9, 3.9178550443155403`*^9, 3.917958792575836*^9, 
   3.917961660884878*^9, 3.9179625322011557`*^9, 3.917965778107939*^9, 
   3.9221088943278227`*^9, 3.922109605654606*^9, 3.922110698642702*^9, 
   3.922110938049321*^9, 3.9221110099042683`*^9, 3.922111896890593*^9, 
   3.922112280595663*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"fe81a30b-828a-4d0c-a0f8-16dc626b0c10"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "4", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "3.09097986860839829857663913202565`10.*^-83"}],
  SequenceForm[4, " ", 3.09097986860839829857663913202565`10.*^-83],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.916408176014476*^9, 3.916408373158366*^9, {3.9164084779085503`*^9, 
   3.916408504050535*^9}, 3.916408538377802*^9, 3.916408579232211*^9, 
   3.916408718499178*^9, 3.916408786855195*^9, {3.916408825017666*^9, 
   3.916408851882195*^9}, 3.916408933194659*^9, 3.9164089793938503`*^9, 
   3.916409044374682*^9, 3.916409500012807*^9, 3.9164095630448008`*^9, 
   3.916412806814374*^9, 3.916412846145461*^9, 3.916412944352653*^9, 
   3.916413189559607*^9, 3.916413281260953*^9, 3.916413595806546*^9, 
   3.916413909753682*^9, 3.916414042303012*^9, 3.916414115626462*^9, 
   3.91641425078548*^9, 3.91673673700703*^9, 3.916736794533434*^9, 
   3.916736878204035*^9, 3.916741008312159*^9, 3.91674394088593*^9, 
   3.916757284358493*^9, 3.916757351428649*^9, 3.9167573986586227`*^9, 
   3.916757430052248*^9, {3.91675747928411*^9, 3.9167575044397717`*^9}, {
   3.916757543872732*^9, 3.916757569495296*^9}, 3.91680683459511*^9, 
   3.916900313149435*^9, 3.91701428278238*^9, 3.917015132926958*^9, 
   3.917073758492963*^9, 3.9170931051522903`*^9, 3.917093677974391*^9, {
   3.917093753829093*^9, 3.917093765216937*^9}, 3.917093816683753*^9, {
   3.917101964769705*^9, 3.9171019919409227`*^9}, {3.917102050523018*^9, 
   3.917102144102976*^9}, 3.917160399030217*^9, 3.9171622038078833`*^9, 
   3.9171625524483147`*^9, 3.9172708241406813`*^9, 3.917270887768549*^9, 
   3.917270923281128*^9, 3.917270967027855*^9, 3.91727101089219*^9, 
   3.9172746137052727`*^9, 3.917274673208881*^9, 3.917586841127181*^9, 
   3.917591783866769*^9, 3.917592474734935*^9, 3.917593136616589*^9, 
   3.917707885616043*^9, 3.9178550443155403`*^9, 3.917958792575836*^9, 
   3.917961660884878*^9, 3.9179625322011557`*^9, 3.917965778107939*^9, 
   3.9221088943278227`*^9, 3.922109605654606*^9, 3.922110698642702*^9, 
   3.922110938049321*^9, 3.9221110099042683`*^9, 3.922111896890593*^9, 
   3.92211228059612*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"3d481819-b991-4f2b-a932-56c567ac0e9e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "5", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "4.08590891870596062925977407226`10.*^-85"}],
  SequenceForm[5, " ", 4.08590891870596062925977407226`10.*^-85],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.916408176014476*^9, 3.916408373158366*^9, {3.9164084779085503`*^9, 
   3.916408504050535*^9}, 3.916408538377802*^9, 3.916408579232211*^9, 
   3.916408718499178*^9, 3.916408786855195*^9, {3.916408825017666*^9, 
   3.916408851882195*^9}, 3.916408933194659*^9, 3.9164089793938503`*^9, 
   3.916409044374682*^9, 3.916409500012807*^9, 3.9164095630448008`*^9, 
   3.916412806814374*^9, 3.916412846145461*^9, 3.916412944352653*^9, 
   3.916413189559607*^9, 3.916413281260953*^9, 3.916413595806546*^9, 
   3.916413909753682*^9, 3.916414042303012*^9, 3.916414115626462*^9, 
   3.91641425078548*^9, 3.91673673700703*^9, 3.916736794533434*^9, 
   3.916736878204035*^9, 3.916741008312159*^9, 3.91674394088593*^9, 
   3.916757284358493*^9, 3.916757351428649*^9, 3.9167573986586227`*^9, 
   3.916757430052248*^9, {3.91675747928411*^9, 3.9167575044397717`*^9}, {
   3.916757543872732*^9, 3.916757569495296*^9}, 3.91680683459511*^9, 
   3.916900313149435*^9, 3.91701428278238*^9, 3.917015132926958*^9, 
   3.917073758492963*^9, 3.9170931051522903`*^9, 3.917093677974391*^9, {
   3.917093753829093*^9, 3.917093765216937*^9}, 3.917093816683753*^9, {
   3.917101964769705*^9, 3.9171019919409227`*^9}, {3.917102050523018*^9, 
   3.917102144102976*^9}, 3.917160399030217*^9, 3.9171622038078833`*^9, 
   3.9171625524483147`*^9, 3.9172708241406813`*^9, 3.917270887768549*^9, 
   3.917270923281128*^9, 3.917270967027855*^9, 3.91727101089219*^9, 
   3.9172746137052727`*^9, 3.917274673208881*^9, 3.917586841127181*^9, 
   3.917591783866769*^9, 3.917592474734935*^9, 3.917593136616589*^9, 
   3.917707885616043*^9, 3.9178550443155403`*^9, 3.917958792575836*^9, 
   3.917961660884878*^9, 3.9179625322011557`*^9, 3.917965778107939*^9, 
   3.9221088943278227`*^9, 3.922109605654606*^9, 3.922110698642702*^9, 
   3.922110938049321*^9, 3.9221110099042683`*^9, 3.922111896890593*^9, 
   3.922112280596552*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"f4d210ec-d4c7-4078-98a8-81352b46525c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "6", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "3.8354429940987604476935440401`10.*^-87"}],
  SequenceForm[6, " ", 3.8354429940987604476935440401`10.*^-87],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.916408176014476*^9, 3.916408373158366*^9, {3.9164084779085503`*^9, 
   3.916408504050535*^9}, 3.916408538377802*^9, 3.916408579232211*^9, 
   3.916408718499178*^9, 3.916408786855195*^9, {3.916408825017666*^9, 
   3.916408851882195*^9}, 3.916408933194659*^9, 3.9164089793938503`*^9, 
   3.916409044374682*^9, 3.916409500012807*^9, 3.9164095630448008`*^9, 
   3.916412806814374*^9, 3.916412846145461*^9, 3.916412944352653*^9, 
   3.916413189559607*^9, 3.916413281260953*^9, 3.916413595806546*^9, 
   3.916413909753682*^9, 3.916414042303012*^9, 3.916414115626462*^9, 
   3.91641425078548*^9, 3.91673673700703*^9, 3.916736794533434*^9, 
   3.916736878204035*^9, 3.916741008312159*^9, 3.91674394088593*^9, 
   3.916757284358493*^9, 3.916757351428649*^9, 3.9167573986586227`*^9, 
   3.916757430052248*^9, {3.91675747928411*^9, 3.9167575044397717`*^9}, {
   3.916757543872732*^9, 3.916757569495296*^9}, 3.91680683459511*^9, 
   3.916900313149435*^9, 3.91701428278238*^9, 3.917015132926958*^9, 
   3.917073758492963*^9, 3.9170931051522903`*^9, 3.917093677974391*^9, {
   3.917093753829093*^9, 3.917093765216937*^9}, 3.917093816683753*^9, {
   3.917101964769705*^9, 3.9171019919409227`*^9}, {3.917102050523018*^9, 
   3.917102144102976*^9}, 3.917160399030217*^9, 3.9171622038078833`*^9, 
   3.9171625524483147`*^9, 3.9172708241406813`*^9, 3.917270887768549*^9, 
   3.917270923281128*^9, 3.917270967027855*^9, 3.91727101089219*^9, 
   3.9172746137052727`*^9, 3.917274673208881*^9, 3.917586841127181*^9, 
   3.917591783866769*^9, 3.917592474734935*^9, 3.917593136616589*^9, 
   3.917707885616043*^9, 3.9178550443155403`*^9, 3.917958792575836*^9, 
   3.917961660884878*^9, 3.9179625322011557`*^9, 3.917965778107939*^9, 
   3.9221088943278227`*^9, 3.922109605654606*^9, 3.922110698642702*^9, 
   3.922110938049321*^9, 3.9221110099042683`*^9, 3.922111896890593*^9, 
   3.922112280596982*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"a3ae8196-e73d-41ff-8f05-e18f7bc94f1b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "7", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "6.10477211112956927540951486`10.*^-89"}],
  SequenceForm[7, " ", 6.10477211112956927540951486`10.*^-89],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.916408176014476*^9, 3.916408373158366*^9, {3.9164084779085503`*^9, 
   3.916408504050535*^9}, 3.916408538377802*^9, 3.916408579232211*^9, 
   3.916408718499178*^9, 3.916408786855195*^9, {3.916408825017666*^9, 
   3.916408851882195*^9}, 3.916408933194659*^9, 3.9164089793938503`*^9, 
   3.916409044374682*^9, 3.916409500012807*^9, 3.9164095630448008`*^9, 
   3.916412806814374*^9, 3.916412846145461*^9, 3.916412944352653*^9, 
   3.916413189559607*^9, 3.916413281260953*^9, 3.916413595806546*^9, 
   3.916413909753682*^9, 3.916414042303012*^9, 3.916414115626462*^9, 
   3.91641425078548*^9, 3.91673673700703*^9, 3.916736794533434*^9, 
   3.916736878204035*^9, 3.916741008312159*^9, 3.91674394088593*^9, 
   3.916757284358493*^9, 3.916757351428649*^9, 3.9167573986586227`*^9, 
   3.916757430052248*^9, {3.91675747928411*^9, 3.9167575044397717`*^9}, {
   3.916757543872732*^9, 3.916757569495296*^9}, 3.91680683459511*^9, 
   3.916900313149435*^9, 3.91701428278238*^9, 3.917015132926958*^9, 
   3.917073758492963*^9, 3.9170931051522903`*^9, 3.917093677974391*^9, {
   3.917093753829093*^9, 3.917093765216937*^9}, 3.917093816683753*^9, {
   3.917101964769705*^9, 3.9171019919409227`*^9}, {3.917102050523018*^9, 
   3.917102144102976*^9}, 3.917160399030217*^9, 3.9171622038078833`*^9, 
   3.9171625524483147`*^9, 3.9172708241406813`*^9, 3.917270887768549*^9, 
   3.917270923281128*^9, 3.917270967027855*^9, 3.91727101089219*^9, 
   3.9172746137052727`*^9, 3.917274673208881*^9, 3.917586841127181*^9, 
   3.917591783866769*^9, 3.917592474734935*^9, 3.917593136616589*^9, 
   3.917707885616043*^9, 3.9178550443155403`*^9, 3.917958792575836*^9, 
   3.917961660884878*^9, 3.9179625322011557`*^9, 3.917965778107939*^9, 
   3.9221088943278227`*^9, 3.922109605654606*^9, 3.922110698642702*^9, 
   3.922110938049321*^9, 3.9221110099042683`*^9, 3.922111896890593*^9, 
   3.92211228059741*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"039c1d43-95c5-45de-bb24-b7ccfe6eb027"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "8", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "8.028703518160188901186034`10.*^-91"}],
  SequenceForm[8, " ", 8.028703518160188901186034`10.*^-91],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.916408176014476*^9, 3.916408373158366*^9, {3.9164084779085503`*^9, 
   3.916408504050535*^9}, 3.916408538377802*^9, 3.916408579232211*^9, 
   3.916408718499178*^9, 3.916408786855195*^9, {3.916408825017666*^9, 
   3.916408851882195*^9}, 3.916408933194659*^9, 3.9164089793938503`*^9, 
   3.916409044374682*^9, 3.916409500012807*^9, 3.9164095630448008`*^9, 
   3.916412806814374*^9, 3.916412846145461*^9, 3.916412944352653*^9, 
   3.916413189559607*^9, 3.916413281260953*^9, 3.916413595806546*^9, 
   3.916413909753682*^9, 3.916414042303012*^9, 3.916414115626462*^9, 
   3.91641425078548*^9, 3.91673673700703*^9, 3.916736794533434*^9, 
   3.916736878204035*^9, 3.916741008312159*^9, 3.91674394088593*^9, 
   3.916757284358493*^9, 3.916757351428649*^9, 3.9167573986586227`*^9, 
   3.916757430052248*^9, {3.91675747928411*^9, 3.9167575044397717`*^9}, {
   3.916757543872732*^9, 3.916757569495296*^9}, 3.91680683459511*^9, 
   3.916900313149435*^9, 3.91701428278238*^9, 3.917015132926958*^9, 
   3.917073758492963*^9, 3.9170931051522903`*^9, 3.917093677974391*^9, {
   3.917093753829093*^9, 3.917093765216937*^9}, 3.917093816683753*^9, {
   3.917101964769705*^9, 3.9171019919409227`*^9}, {3.917102050523018*^9, 
   3.917102144102976*^9}, 3.917160399030217*^9, 3.9171622038078833`*^9, 
   3.9171625524483147`*^9, 3.9172708241406813`*^9, 3.917270887768549*^9, 
   3.917270923281128*^9, 3.917270967027855*^9, 3.91727101089219*^9, 
   3.9172746137052727`*^9, 3.917274673208881*^9, 3.917586841127181*^9, 
   3.917591783866769*^9, 3.917592474734935*^9, 3.917593136616589*^9, 
   3.917707885616043*^9, 3.9178550443155403`*^9, 3.917958792575836*^9, 
   3.917961660884878*^9, 3.9179625322011557`*^9, 3.917965778107939*^9, 
   3.9221088943278227`*^9, 3.922109605654606*^9, 3.922110698642702*^9, 
   3.922110938049321*^9, 3.9221110099042683`*^9, 3.922111896890593*^9, 
   3.922112280597834*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"f09af068-4889-49ab-a1e0-7bf6208faab8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "9", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "6.84531278443618446837535`10.*^-92"}],
  SequenceForm[9, " ", 6.84531278443618446837535`10.*^-92],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.916408176014476*^9, 3.916408373158366*^9, {3.9164084779085503`*^9, 
   3.916408504050535*^9}, 3.916408538377802*^9, 3.916408579232211*^9, 
   3.916408718499178*^9, 3.916408786855195*^9, {3.916408825017666*^9, 
   3.916408851882195*^9}, 3.916408933194659*^9, 3.9164089793938503`*^9, 
   3.916409044374682*^9, 3.916409500012807*^9, 3.9164095630448008`*^9, 
   3.916412806814374*^9, 3.916412846145461*^9, 3.916412944352653*^9, 
   3.916413189559607*^9, 3.916413281260953*^9, 3.916413595806546*^9, 
   3.916413909753682*^9, 3.916414042303012*^9, 3.916414115626462*^9, 
   3.91641425078548*^9, 3.91673673700703*^9, 3.916736794533434*^9, 
   3.916736878204035*^9, 3.916741008312159*^9, 3.91674394088593*^9, 
   3.916757284358493*^9, 3.916757351428649*^9, 3.9167573986586227`*^9, 
   3.916757430052248*^9, {3.91675747928411*^9, 3.9167575044397717`*^9}, {
   3.916757543872732*^9, 3.916757569495296*^9}, 3.91680683459511*^9, 
   3.916900313149435*^9, 3.91701428278238*^9, 3.917015132926958*^9, 
   3.917073758492963*^9, 3.9170931051522903`*^9, 3.917093677974391*^9, {
   3.917093753829093*^9, 3.917093765216937*^9}, 3.917093816683753*^9, {
   3.917101964769705*^9, 3.9171019919409227`*^9}, {3.917102050523018*^9, 
   3.917102144102976*^9}, 3.917160399030217*^9, 3.9171622038078833`*^9, 
   3.9171625524483147`*^9, 3.9172708241406813`*^9, 3.917270887768549*^9, 
   3.917270923281128*^9, 3.917270967027855*^9, 3.91727101089219*^9, 
   3.9172746137052727`*^9, 3.917274673208881*^9, 3.917586841127181*^9, 
   3.917591783866769*^9, 3.917592474734935*^9, 3.917593136616589*^9, 
   3.917707885616043*^9, 3.9178550443155403`*^9, 3.917958792575836*^9, 
   3.917961660884878*^9, 3.9179625322011557`*^9, 3.917965778107939*^9, 
   3.9221088943278227`*^9, 3.922109605654606*^9, 3.922110698642702*^9, 
   3.922110938049321*^9, 3.9221110099042683`*^9, 3.922111896890593*^9, 
   3.922112280598255*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"138b1883-98e3-47e8-8aaf-b79fa6e87fc7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "10", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "4.0433408080059584657354`10.*^-93"}],
  SequenceForm[10, " ", 4.0433408080059584657354`10.*^-93],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.916408176014476*^9, 3.916408373158366*^9, {3.9164084779085503`*^9, 
   3.916408504050535*^9}, 3.916408538377802*^9, 3.916408579232211*^9, 
   3.916408718499178*^9, 3.916408786855195*^9, {3.916408825017666*^9, 
   3.916408851882195*^9}, 3.916408933194659*^9, 3.9164089793938503`*^9, 
   3.916409044374682*^9, 3.916409500012807*^9, 3.9164095630448008`*^9, 
   3.916412806814374*^9, 3.916412846145461*^9, 3.916412944352653*^9, 
   3.916413189559607*^9, 3.916413281260953*^9, 3.916413595806546*^9, 
   3.916413909753682*^9, 3.916414042303012*^9, 3.916414115626462*^9, 
   3.91641425078548*^9, 3.91673673700703*^9, 3.916736794533434*^9, 
   3.916736878204035*^9, 3.916741008312159*^9, 3.91674394088593*^9, 
   3.916757284358493*^9, 3.916757351428649*^9, 3.9167573986586227`*^9, 
   3.916757430052248*^9, {3.91675747928411*^9, 3.9167575044397717`*^9}, {
   3.916757543872732*^9, 3.916757569495296*^9}, 3.91680683459511*^9, 
   3.916900313149435*^9, 3.91701428278238*^9, 3.917015132926958*^9, 
   3.917073758492963*^9, 3.9170931051522903`*^9, 3.917093677974391*^9, {
   3.917093753829093*^9, 3.917093765216937*^9}, 3.917093816683753*^9, {
   3.917101964769705*^9, 3.9171019919409227`*^9}, {3.917102050523018*^9, 
   3.917102144102976*^9}, 3.917160399030217*^9, 3.9171622038078833`*^9, 
   3.9171625524483147`*^9, 3.9172708241406813`*^9, 3.917270887768549*^9, 
   3.917270923281128*^9, 3.917270967027855*^9, 3.91727101089219*^9, 
   3.9172746137052727`*^9, 3.917274673208881*^9, 3.917586841127181*^9, 
   3.917591783866769*^9, 3.917592474734935*^9, 3.917593136616589*^9, 
   3.917707885616043*^9, 3.9178550443155403`*^9, 3.917958792575836*^9, 
   3.917961660884878*^9, 3.9179625322011557`*^9, 3.917965778107939*^9, 
   3.9221088943278227`*^9, 3.922109605654606*^9, 3.922110698642702*^9, 
   3.922110938049321*^9, 3.9221110099042683`*^9, 3.922111896890593*^9, 
   3.922112280598678*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"02fb1996-5e19-4238-b7b2-ba1d93c23e9a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "11", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "2.731837050094913220735`10.*^-94"}],
  SequenceForm[11, " ", 2.731837050094913220735`10.*^-94],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.916408176014476*^9, 3.916408373158366*^9, {3.9164084779085503`*^9, 
   3.916408504050535*^9}, 3.916408538377802*^9, 3.916408579232211*^9, 
   3.916408718499178*^9, 3.916408786855195*^9, {3.916408825017666*^9, 
   3.916408851882195*^9}, 3.916408933194659*^9, 3.9164089793938503`*^9, 
   3.916409044374682*^9, 3.916409500012807*^9, 3.9164095630448008`*^9, 
   3.916412806814374*^9, 3.916412846145461*^9, 3.916412944352653*^9, 
   3.916413189559607*^9, 3.916413281260953*^9, 3.916413595806546*^9, 
   3.916413909753682*^9, 3.916414042303012*^9, 3.916414115626462*^9, 
   3.91641425078548*^9, 3.91673673700703*^9, 3.916736794533434*^9, 
   3.916736878204035*^9, 3.916741008312159*^9, 3.91674394088593*^9, 
   3.916757284358493*^9, 3.916757351428649*^9, 3.9167573986586227`*^9, 
   3.916757430052248*^9, {3.91675747928411*^9, 3.9167575044397717`*^9}, {
   3.916757543872732*^9, 3.916757569495296*^9}, 3.91680683459511*^9, 
   3.916900313149435*^9, 3.91701428278238*^9, 3.917015132926958*^9, 
   3.917073758492963*^9, 3.9170931051522903`*^9, 3.917093677974391*^9, {
   3.917093753829093*^9, 3.917093765216937*^9}, 3.917093816683753*^9, {
   3.917101964769705*^9, 3.9171019919409227`*^9}, {3.917102050523018*^9, 
   3.917102144102976*^9}, 3.917160399030217*^9, 3.9171622038078833`*^9, 
   3.9171625524483147`*^9, 3.9172708241406813`*^9, 3.917270887768549*^9, 
   3.917270923281128*^9, 3.917270967027855*^9, 3.91727101089219*^9, 
   3.9172746137052727`*^9, 3.917274673208881*^9, 3.917586841127181*^9, 
   3.917591783866769*^9, 3.917592474734935*^9, 3.917593136616589*^9, 
   3.917707885616043*^9, 3.9178550443155403`*^9, 3.917958792575836*^9, 
   3.917961660884878*^9, 3.9179625322011557`*^9, 3.917965778107939*^9, 
   3.9221088943278227`*^9, 3.922109605654606*^9, 3.922110698642702*^9, 
   3.922110938049321*^9, 3.9221110099042683`*^9, 3.922111896890593*^9, 
   3.922112280599106*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"24d7a36e-43b7-4e7e-847b-a8774e3adfba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "12", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "1.95303244403726243723`10.*^-95"}],
  SequenceForm[12, " ", 1.95303244403726243723`10.*^-95],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.916408176014476*^9, 3.916408373158366*^9, {3.9164084779085503`*^9, 
   3.916408504050535*^9}, 3.916408538377802*^9, 3.916408579232211*^9, 
   3.916408718499178*^9, 3.916408786855195*^9, {3.916408825017666*^9, 
   3.916408851882195*^9}, 3.916408933194659*^9, 3.9164089793938503`*^9, 
   3.916409044374682*^9, 3.916409500012807*^9, 3.9164095630448008`*^9, 
   3.916412806814374*^9, 3.916412846145461*^9, 3.916412944352653*^9, 
   3.916413189559607*^9, 3.916413281260953*^9, 3.916413595806546*^9, 
   3.916413909753682*^9, 3.916414042303012*^9, 3.916414115626462*^9, 
   3.91641425078548*^9, 3.91673673700703*^9, 3.916736794533434*^9, 
   3.916736878204035*^9, 3.916741008312159*^9, 3.91674394088593*^9, 
   3.916757284358493*^9, 3.916757351428649*^9, 3.9167573986586227`*^9, 
   3.916757430052248*^9, {3.91675747928411*^9, 3.9167575044397717`*^9}, {
   3.916757543872732*^9, 3.916757569495296*^9}, 3.91680683459511*^9, 
   3.916900313149435*^9, 3.91701428278238*^9, 3.917015132926958*^9, 
   3.917073758492963*^9, 3.9170931051522903`*^9, 3.917093677974391*^9, {
   3.917093753829093*^9, 3.917093765216937*^9}, 3.917093816683753*^9, {
   3.917101964769705*^9, 3.9171019919409227`*^9}, {3.917102050523018*^9, 
   3.917102144102976*^9}, 3.917160399030217*^9, 3.9171622038078833`*^9, 
   3.9171625524483147`*^9, 3.9172708241406813`*^9, 3.917270887768549*^9, 
   3.917270923281128*^9, 3.917270967027855*^9, 3.91727101089219*^9, 
   3.9172746137052727`*^9, 3.917274673208881*^9, 3.917586841127181*^9, 
   3.917591783866769*^9, 3.917592474734935*^9, 3.917593136616589*^9, 
   3.917707885616043*^9, 3.9178550443155403`*^9, 3.917958792575836*^9, 
   3.917961660884878*^9, 3.9179625322011557`*^9, 3.917965778107939*^9, 
   3.9221088943278227`*^9, 3.922109605654606*^9, 3.922110698642702*^9, 
   3.922110938049321*^9, 3.9221110099042683`*^9, 3.922111896890593*^9, 
   3.922112280599543*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"1886ffe3-7cc4-4279-b5cb-ee59e362cd09"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "13", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "1.493121343335025734856726148283539166012`10.*^-96"}],
  SequenceForm[13, " ", 1.493121343335025734856726148283539166012`10.*^-96],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.916408176014476*^9, 3.916408373158366*^9, {3.9164084779085503`*^9, 
   3.916408504050535*^9}, 3.916408538377802*^9, 3.916408579232211*^9, 
   3.916408718499178*^9, 3.916408786855195*^9, {3.916408825017666*^9, 
   3.916408851882195*^9}, 3.916408933194659*^9, 3.9164089793938503`*^9, 
   3.916409044374682*^9, 3.916409500012807*^9, 3.9164095630448008`*^9, 
   3.916412806814374*^9, 3.916412846145461*^9, 3.916412944352653*^9, 
   3.916413189559607*^9, 3.916413281260953*^9, 3.916413595806546*^9, 
   3.916413909753682*^9, 3.916414042303012*^9, 3.916414115626462*^9, 
   3.91641425078548*^9, 3.91673673700703*^9, 3.916736794533434*^9, 
   3.916736878204035*^9, 3.916741008312159*^9, 3.91674394088593*^9, 
   3.916757284358493*^9, 3.916757351428649*^9, 3.9167573986586227`*^9, 
   3.916757430052248*^9, {3.91675747928411*^9, 3.9167575044397717`*^9}, {
   3.916757543872732*^9, 3.916757569495296*^9}, 3.91680683459511*^9, 
   3.916900313149435*^9, 3.91701428278238*^9, 3.917015132926958*^9, 
   3.917073758492963*^9, 3.9170931051522903`*^9, 3.917093677974391*^9, {
   3.917093753829093*^9, 3.917093765216937*^9}, 3.917093816683753*^9, {
   3.917101964769705*^9, 3.9171019919409227`*^9}, {3.917102050523018*^9, 
   3.917102144102976*^9}, 3.917160399030217*^9, 3.9171622038078833`*^9, 
   3.9171625524483147`*^9, 3.9172708241406813`*^9, 3.917270887768549*^9, 
   3.917270923281128*^9, 3.917270967027855*^9, 3.91727101089219*^9, 
   3.9172746137052727`*^9, 3.917274673208881*^9, 3.917586841127181*^9, 
   3.917591783866769*^9, 3.917592474734935*^9, 3.917593136616589*^9, 
   3.917707885616043*^9, 3.9178550443155403`*^9, 3.917958792575836*^9, 
   3.917961660884878*^9, 3.9179625322011557`*^9, 3.917965778107939*^9, 
   3.9221088943278227`*^9, 3.922109605654606*^9, 3.922110698642702*^9, 
   3.922110938049321*^9, 3.9221110099042683`*^9, 3.922111896890593*^9, 
   3.92211228059997*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"173ab7aa-8ad1-419c-be90-ad14467a6b9b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "14", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "1.21419091322025314955762416203404342699`10.*^-97"}],
  SequenceForm[14, " ", 1.21419091322025314955762416203404342699`10.*^-97],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.916408176014476*^9, 3.916408373158366*^9, {3.9164084779085503`*^9, 
   3.916408504050535*^9}, 3.916408538377802*^9, 3.916408579232211*^9, 
   3.916408718499178*^9, 3.916408786855195*^9, {3.916408825017666*^9, 
   3.916408851882195*^9}, 3.916408933194659*^9, 3.9164089793938503`*^9, 
   3.916409044374682*^9, 3.916409500012807*^9, 3.9164095630448008`*^9, 
   3.916412806814374*^9, 3.916412846145461*^9, 3.916412944352653*^9, 
   3.916413189559607*^9, 3.916413281260953*^9, 3.916413595806546*^9, 
   3.916413909753682*^9, 3.916414042303012*^9, 3.916414115626462*^9, 
   3.91641425078548*^9, 3.91673673700703*^9, 3.916736794533434*^9, 
   3.916736878204035*^9, 3.916741008312159*^9, 3.91674394088593*^9, 
   3.916757284358493*^9, 3.916757351428649*^9, 3.9167573986586227`*^9, 
   3.916757430052248*^9, {3.91675747928411*^9, 3.9167575044397717`*^9}, {
   3.916757543872732*^9, 3.916757569495296*^9}, 3.91680683459511*^9, 
   3.916900313149435*^9, 3.91701428278238*^9, 3.917015132926958*^9, 
   3.917073758492963*^9, 3.9170931051522903`*^9, 3.917093677974391*^9, {
   3.917093753829093*^9, 3.917093765216937*^9}, 3.917093816683753*^9, {
   3.917101964769705*^9, 3.9171019919409227`*^9}, {3.917102050523018*^9, 
   3.917102144102976*^9}, 3.917160399030217*^9, 3.9171622038078833`*^9, 
   3.9171625524483147`*^9, 3.9172708241406813`*^9, 3.917270887768549*^9, 
   3.917270923281128*^9, 3.917270967027855*^9, 3.91727101089219*^9, 
   3.9172746137052727`*^9, 3.917274673208881*^9, 3.917586841127181*^9, 
   3.917591783866769*^9, 3.917592474734935*^9, 3.917593136616589*^9, 
   3.917707885616043*^9, 3.9178550443155403`*^9, 3.917958792575836*^9, 
   3.917961660884878*^9, 3.9179625322011557`*^9, 3.917965778107939*^9, 
   3.9221088943278227`*^9, 3.922109605654606*^9, 3.922110698642702*^9, 
   3.922110938049321*^9, 3.9221110099042683`*^9, 3.922111896890593*^9, 
   3.922112280600422*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"edb4a990-d601-4b5f-8b24-eb6b75595d7a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "15", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "1.0482636436732368615842478432031308147`10.*^-98"}],
  SequenceForm[15, " ", 1.0482636436732368615842478432031308147`10.*^-98],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.916408176014476*^9, 3.916408373158366*^9, {3.9164084779085503`*^9, 
   3.916408504050535*^9}, 3.916408538377802*^9, 3.916408579232211*^9, 
   3.916408718499178*^9, 3.916408786855195*^9, {3.916408825017666*^9, 
   3.916408851882195*^9}, 3.916408933194659*^9, 3.9164089793938503`*^9, 
   3.916409044374682*^9, 3.916409500012807*^9, 3.9164095630448008`*^9, 
   3.916412806814374*^9, 3.916412846145461*^9, 3.916412944352653*^9, 
   3.916413189559607*^9, 3.916413281260953*^9, 3.916413595806546*^9, 
   3.916413909753682*^9, 3.916414042303012*^9, 3.916414115626462*^9, 
   3.91641425078548*^9, 3.91673673700703*^9, 3.916736794533434*^9, 
   3.916736878204035*^9, 3.916741008312159*^9, 3.91674394088593*^9, 
   3.916757284358493*^9, 3.916757351428649*^9, 3.9167573986586227`*^9, 
   3.916757430052248*^9, {3.91675747928411*^9, 3.9167575044397717`*^9}, {
   3.916757543872732*^9, 3.916757569495296*^9}, 3.91680683459511*^9, 
   3.916900313149435*^9, 3.91701428278238*^9, 3.917015132926958*^9, 
   3.917073758492963*^9, 3.9170931051522903`*^9, 3.917093677974391*^9, {
   3.917093753829093*^9, 3.917093765216937*^9}, 3.917093816683753*^9, {
   3.917101964769705*^9, 3.9171019919409227`*^9}, {3.917102050523018*^9, 
   3.917102144102976*^9}, 3.917160399030217*^9, 3.9171622038078833`*^9, 
   3.9171625524483147`*^9, 3.9172708241406813`*^9, 3.917270887768549*^9, 
   3.917270923281128*^9, 3.917270967027855*^9, 3.91727101089219*^9, 
   3.9172746137052727`*^9, 3.917274673208881*^9, 3.917586841127181*^9, 
   3.917591783866769*^9, 3.917592474734935*^9, 3.917593136616589*^9, 
   3.917707885616043*^9, 3.9178550443155403`*^9, 3.917958792575836*^9, 
   3.917961660884878*^9, 3.9179625322011557`*^9, 3.917965778107939*^9, 
   3.9221088943278227`*^9, 3.922109605654606*^9, 3.922110698642702*^9, 
   3.922110938049321*^9, 3.9221110099042683`*^9, 3.922111896890593*^9, 
   3.9221122806008463`*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"6e4d47d2-2ed4-43dc-adfc-f0992ef4a663"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "16", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "9.59078794624335308255063308307520913`10.*^-100"}],
  SequenceForm[16, " ", 9.59078794624335308255063308307520913`10.*^-100],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.916408176014476*^9, 3.916408373158366*^9, {3.9164084779085503`*^9, 
   3.916408504050535*^9}, 3.916408538377802*^9, 3.916408579232211*^9, 
   3.916408718499178*^9, 3.916408786855195*^9, {3.916408825017666*^9, 
   3.916408851882195*^9}, 3.916408933194659*^9, 3.9164089793938503`*^9, 
   3.916409044374682*^9, 3.916409500012807*^9, 3.9164095630448008`*^9, 
   3.916412806814374*^9, 3.916412846145461*^9, 3.916412944352653*^9, 
   3.916413189559607*^9, 3.916413281260953*^9, 3.916413595806546*^9, 
   3.916413909753682*^9, 3.916414042303012*^9, 3.916414115626462*^9, 
   3.91641425078548*^9, 3.91673673700703*^9, 3.916736794533434*^9, 
   3.916736878204035*^9, 3.916741008312159*^9, 3.91674394088593*^9, 
   3.916757284358493*^9, 3.916757351428649*^9, 3.9167573986586227`*^9, 
   3.916757430052248*^9, {3.91675747928411*^9, 3.9167575044397717`*^9}, {
   3.916757543872732*^9, 3.916757569495296*^9}, 3.91680683459511*^9, 
   3.916900313149435*^9, 3.91701428278238*^9, 3.917015132926958*^9, 
   3.917073758492963*^9, 3.9170931051522903`*^9, 3.917093677974391*^9, {
   3.917093753829093*^9, 3.917093765216937*^9}, 3.917093816683753*^9, {
   3.917101964769705*^9, 3.9171019919409227`*^9}, {3.917102050523018*^9, 
   3.917102144102976*^9}, 3.917160399030217*^9, 3.9171622038078833`*^9, 
   3.9171625524483147`*^9, 3.9172708241406813`*^9, 3.917270887768549*^9, 
   3.917270923281128*^9, 3.917270967027855*^9, 3.91727101089219*^9, 
   3.9172746137052727`*^9, 3.917274673208881*^9, 3.917586841127181*^9, 
   3.917591783866769*^9, 3.917592474734935*^9, 3.917593136616589*^9, 
   3.917707885616043*^9, 3.9178550443155403`*^9, 3.917958792575836*^9, 
   3.917961660884878*^9, 3.9179625322011557`*^9, 3.917965778107939*^9, 
   3.9221088943278227`*^9, 3.922109605654606*^9, 3.922110698642702*^9, 
   3.922110938049321*^9, 3.9221110099042683`*^9, 3.922111896890593*^9, 
   3.9221122806012697`*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"0b6bb15e-2aff-49c5-9122-2922a7a76fdf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "17", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "9.2726978278560444327679361479559821`10.*^-101"}],
  SequenceForm[17, " ", 9.2726978278560444327679361479559821`10.*^-101],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.916408176014476*^9, 3.916408373158366*^9, {3.9164084779085503`*^9, 
   3.916408504050535*^9}, 3.916408538377802*^9, 3.916408579232211*^9, 
   3.916408718499178*^9, 3.916408786855195*^9, {3.916408825017666*^9, 
   3.916408851882195*^9}, 3.916408933194659*^9, 3.9164089793938503`*^9, 
   3.916409044374682*^9, 3.916409500012807*^9, 3.9164095630448008`*^9, 
   3.916412806814374*^9, 3.916412846145461*^9, 3.916412944352653*^9, 
   3.916413189559607*^9, 3.916413281260953*^9, 3.916413595806546*^9, 
   3.916413909753682*^9, 3.916414042303012*^9, 3.916414115626462*^9, 
   3.91641425078548*^9, 3.91673673700703*^9, 3.916736794533434*^9, 
   3.916736878204035*^9, 3.916741008312159*^9, 3.91674394088593*^9, 
   3.916757284358493*^9, 3.916757351428649*^9, 3.9167573986586227`*^9, 
   3.916757430052248*^9, {3.91675747928411*^9, 3.9167575044397717`*^9}, {
   3.916757543872732*^9, 3.916757569495296*^9}, 3.91680683459511*^9, 
   3.916900313149435*^9, 3.91701428278238*^9, 3.917015132926958*^9, 
   3.917073758492963*^9, 3.9170931051522903`*^9, 3.917093677974391*^9, {
   3.917093753829093*^9, 3.917093765216937*^9}, 3.917093816683753*^9, {
   3.917101964769705*^9, 3.9171019919409227`*^9}, {3.917102050523018*^9, 
   3.917102144102976*^9}, 3.917160399030217*^9, 3.9171622038078833`*^9, 
   3.9171625524483147`*^9, 3.9172708241406813`*^9, 3.917270887768549*^9, 
   3.917270923281128*^9, 3.917270967027855*^9, 3.91727101089219*^9, 
   3.9172746137052727`*^9, 3.917274673208881*^9, 3.917586841127181*^9, 
   3.917591783866769*^9, 3.917592474734935*^9, 3.917593136616589*^9, 
   3.917707885616043*^9, 3.9178550443155403`*^9, 3.917958792575836*^9, 
   3.917961660884878*^9, 3.9179625322011557`*^9, 3.917965778107939*^9, 
   3.9221088943278227`*^9, 3.922109605654606*^9, 3.922110698642702*^9, 
   3.922110938049321*^9, 3.9221110099042683`*^9, 3.922111896890593*^9, 
   3.922112280601698*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"f0343870-3831-4ab7-8eb4-283d56e3bf5e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "18", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "9.582026455320954695998481726103202`10.*^-102"}],
  SequenceForm[18, " ", 9.582026455320954695998481726103202`10.*^-102],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.916408176014476*^9, 3.916408373158366*^9, {3.9164084779085503`*^9, 
   3.916408504050535*^9}, 3.916408538377802*^9, 3.916408579232211*^9, 
   3.916408718499178*^9, 3.916408786855195*^9, {3.916408825017666*^9, 
   3.916408851882195*^9}, 3.916408933194659*^9, 3.9164089793938503`*^9, 
   3.916409044374682*^9, 3.916409500012807*^9, 3.9164095630448008`*^9, 
   3.916412806814374*^9, 3.916412846145461*^9, 3.916412944352653*^9, 
   3.916413189559607*^9, 3.916413281260953*^9, 3.916413595806546*^9, 
   3.916413909753682*^9, 3.916414042303012*^9, 3.916414115626462*^9, 
   3.91641425078548*^9, 3.91673673700703*^9, 3.916736794533434*^9, 
   3.916736878204035*^9, 3.916741008312159*^9, 3.91674394088593*^9, 
   3.916757284358493*^9, 3.916757351428649*^9, 3.9167573986586227`*^9, 
   3.916757430052248*^9, {3.91675747928411*^9, 3.9167575044397717`*^9}, {
   3.916757543872732*^9, 3.916757569495296*^9}, 3.91680683459511*^9, 
   3.916900313149435*^9, 3.91701428278238*^9, 3.917015132926958*^9, 
   3.917073758492963*^9, 3.9170931051522903`*^9, 3.917093677974391*^9, {
   3.917093753829093*^9, 3.917093765216937*^9}, 3.917093816683753*^9, {
   3.917101964769705*^9, 3.9171019919409227`*^9}, {3.917102050523018*^9, 
   3.917102144102976*^9}, 3.917160399030217*^9, 3.9171622038078833`*^9, 
   3.9171625524483147`*^9, 3.9172708241406813`*^9, 3.917270887768549*^9, 
   3.917270923281128*^9, 3.917270967027855*^9, 3.91727101089219*^9, 
   3.9172746137052727`*^9, 3.917274673208881*^9, 3.917586841127181*^9, 
   3.917591783866769*^9, 3.917592474734935*^9, 3.917593136616589*^9, 
   3.917707885616043*^9, 3.9178550443155403`*^9, 3.917958792575836*^9, 
   3.917961660884878*^9, 3.9179625322011557`*^9, 3.917965778107939*^9, 
   3.9221088943278227`*^9, 3.922109605654606*^9, 3.922110698642702*^9, 
   3.922110938049321*^9, 3.9221110099042683`*^9, 3.922111896890593*^9, 
   3.922112280602125*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"28e6c02f-c855-492a-a6ec-f77ef4709808"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "19", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "9.33879789790756657177655328073807`10.*^-103"}],
  SequenceForm[19, " ", 9.33879789790756657177655328073807`10.*^-103],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.916408176014476*^9, 3.916408373158366*^9, {3.9164084779085503`*^9, 
   3.916408504050535*^9}, 3.916408538377802*^9, 3.916408579232211*^9, 
   3.916408718499178*^9, 3.916408786855195*^9, {3.916408825017666*^9, 
   3.916408851882195*^9}, 3.916408933194659*^9, 3.9164089793938503`*^9, 
   3.916409044374682*^9, 3.916409500012807*^9, 3.9164095630448008`*^9, 
   3.916412806814374*^9, 3.916412846145461*^9, 3.916412944352653*^9, 
   3.916413189559607*^9, 3.916413281260953*^9, 3.916413595806546*^9, 
   3.916413909753682*^9, 3.916414042303012*^9, 3.916414115626462*^9, 
   3.91641425078548*^9, 3.91673673700703*^9, 3.916736794533434*^9, 
   3.916736878204035*^9, 3.916741008312159*^9, 3.91674394088593*^9, 
   3.916757284358493*^9, 3.916757351428649*^9, 3.9167573986586227`*^9, 
   3.916757430052248*^9, {3.91675747928411*^9, 3.9167575044397717`*^9}, {
   3.916757543872732*^9, 3.916757569495296*^9}, 3.91680683459511*^9, 
   3.916900313149435*^9, 3.91701428278238*^9, 3.917015132926958*^9, 
   3.917073758492963*^9, 3.9170931051522903`*^9, 3.917093677974391*^9, {
   3.917093753829093*^9, 3.917093765216937*^9}, 3.917093816683753*^9, {
   3.917101964769705*^9, 3.9171019919409227`*^9}, {3.917102050523018*^9, 
   3.917102144102976*^9}, 3.917160399030217*^9, 3.9171622038078833`*^9, 
   3.9171625524483147`*^9, 3.9172708241406813`*^9, 3.917270887768549*^9, 
   3.917270923281128*^9, 3.917270967027855*^9, 3.91727101089219*^9, 
   3.9172746137052727`*^9, 3.917274673208881*^9, 3.917586841127181*^9, 
   3.917591783866769*^9, 3.917592474734935*^9, 3.917593136616589*^9, 
   3.917707885616043*^9, 3.9178550443155403`*^9, 3.917958792575836*^9, 
   3.917961660884878*^9, 3.9179625322011557`*^9, 3.917965778107939*^9, 
   3.9221088943278227`*^9, 3.922109605654606*^9, 3.922110698642702*^9, 
   3.922110938049321*^9, 3.9221110099042683`*^9, 3.922111896890593*^9, 
   3.9221122806025457`*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"e34c82fb-6212-4c1d-a271-5d61c4de757b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "20", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "2.07766898240241963396342446793513`10.*^-103"}],
  SequenceForm[20, " ", 2.07766898240241963396342446793513`10.*^-103],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.916408176014476*^9, 3.916408373158366*^9, {3.9164084779085503`*^9, 
   3.916408504050535*^9}, 3.916408538377802*^9, 3.916408579232211*^9, 
   3.916408718499178*^9, 3.916408786855195*^9, {3.916408825017666*^9, 
   3.916408851882195*^9}, 3.916408933194659*^9, 3.9164089793938503`*^9, 
   3.916409044374682*^9, 3.916409500012807*^9, 3.9164095630448008`*^9, 
   3.916412806814374*^9, 3.916412846145461*^9, 3.916412944352653*^9, 
   3.916413189559607*^9, 3.916413281260953*^9, 3.916413595806546*^9, 
   3.916413909753682*^9, 3.916414042303012*^9, 3.916414115626462*^9, 
   3.91641425078548*^9, 3.91673673700703*^9, 3.916736794533434*^9, 
   3.916736878204035*^9, 3.916741008312159*^9, 3.91674394088593*^9, 
   3.916757284358493*^9, 3.916757351428649*^9, 3.9167573986586227`*^9, 
   3.916757430052248*^9, {3.91675747928411*^9, 3.9167575044397717`*^9}, {
   3.916757543872732*^9, 3.916757569495296*^9}, 3.91680683459511*^9, 
   3.916900313149435*^9, 3.91701428278238*^9, 3.917015132926958*^9, 
   3.917073758492963*^9, 3.9170931051522903`*^9, 3.917093677974391*^9, {
   3.917093753829093*^9, 3.917093765216937*^9}, 3.917093816683753*^9, {
   3.917101964769705*^9, 3.9171019919409227`*^9}, {3.917102050523018*^9, 
   3.917102144102976*^9}, 3.917160399030217*^9, 3.9171622038078833`*^9, 
   3.9171625524483147`*^9, 3.9172708241406813`*^9, 3.917270887768549*^9, 
   3.917270923281128*^9, 3.917270967027855*^9, 3.91727101089219*^9, 
   3.9172746137052727`*^9, 3.917274673208881*^9, 3.917586841127181*^9, 
   3.917591783866769*^9, 3.917592474734935*^9, 3.917593136616589*^9, 
   3.917707885616043*^9, 3.9178550443155403`*^9, 3.917958792575836*^9, 
   3.917961660884878*^9, 3.9179625322011557`*^9, 3.917965778107939*^9, 
   3.9221088943278227`*^9, 3.922109605654606*^9, 3.922110698642702*^9, 
   3.922110938049321*^9, 3.9221110099042683`*^9, 3.922111896890593*^9, 
   3.9221122806029673`*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"f23fd643-6081-4ae4-9a38-e1ff5afd9d84"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "21", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "7.7611786898476020011250709738774`10.*^-104"}],
  SequenceForm[21, " ", 7.7611786898476020011250709738774`10.*^-104],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.916408176014476*^9, 3.916408373158366*^9, {3.9164084779085503`*^9, 
   3.916408504050535*^9}, 3.916408538377802*^9, 3.916408579232211*^9, 
   3.916408718499178*^9, 3.916408786855195*^9, {3.916408825017666*^9, 
   3.916408851882195*^9}, 3.916408933194659*^9, 3.9164089793938503`*^9, 
   3.916409044374682*^9, 3.916409500012807*^9, 3.9164095630448008`*^9, 
   3.916412806814374*^9, 3.916412846145461*^9, 3.916412944352653*^9, 
   3.916413189559607*^9, 3.916413281260953*^9, 3.916413595806546*^9, 
   3.916413909753682*^9, 3.916414042303012*^9, 3.916414115626462*^9, 
   3.91641425078548*^9, 3.91673673700703*^9, 3.916736794533434*^9, 
   3.916736878204035*^9, 3.916741008312159*^9, 3.91674394088593*^9, 
   3.916757284358493*^9, 3.916757351428649*^9, 3.9167573986586227`*^9, 
   3.916757430052248*^9, {3.91675747928411*^9, 3.9167575044397717`*^9}, {
   3.916757543872732*^9, 3.916757569495296*^9}, 3.91680683459511*^9, 
   3.916900313149435*^9, 3.91701428278238*^9, 3.917015132926958*^9, 
   3.917073758492963*^9, 3.9170931051522903`*^9, 3.917093677974391*^9, {
   3.917093753829093*^9, 3.917093765216937*^9}, 3.917093816683753*^9, {
   3.917101964769705*^9, 3.9171019919409227`*^9}, {3.917102050523018*^9, 
   3.917102144102976*^9}, 3.917160399030217*^9, 3.9171622038078833`*^9, 
   3.9171625524483147`*^9, 3.9172708241406813`*^9, 3.917270887768549*^9, 
   3.917270923281128*^9, 3.917270967027855*^9, 3.91727101089219*^9, 
   3.9172746137052727`*^9, 3.917274673208881*^9, 3.917586841127181*^9, 
   3.917591783866769*^9, 3.917592474734935*^9, 3.917593136616589*^9, 
   3.917707885616043*^9, 3.9178550443155403`*^9, 3.917958792575836*^9, 
   3.917961660884878*^9, 3.9179625322011557`*^9, 3.917965778107939*^9, 
   3.9221088943278227`*^9, 3.922109605654606*^9, 3.922110698642702*^9, 
   3.922110938049321*^9, 3.9221110099042683`*^9, 3.922111896890593*^9, 
   3.922112280603389*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"3cdd9f41-731e-4f3f-815f-10cf254bd94c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "22", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "9.3844796521055300089671791959459`10.*^-104"}],
  SequenceForm[22, " ", 9.3844796521055300089671791959459`10.*^-104],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.916408176014476*^9, 3.916408373158366*^9, {3.9164084779085503`*^9, 
   3.916408504050535*^9}, 3.916408538377802*^9, 3.916408579232211*^9, 
   3.916408718499178*^9, 3.916408786855195*^9, {3.916408825017666*^9, 
   3.916408851882195*^9}, 3.916408933194659*^9, 3.9164089793938503`*^9, 
   3.916409044374682*^9, 3.916409500012807*^9, 3.9164095630448008`*^9, 
   3.916412806814374*^9, 3.916412846145461*^9, 3.916412944352653*^9, 
   3.916413189559607*^9, 3.916413281260953*^9, 3.916413595806546*^9, 
   3.916413909753682*^9, 3.916414042303012*^9, 3.916414115626462*^9, 
   3.91641425078548*^9, 3.91673673700703*^9, 3.916736794533434*^9, 
   3.916736878204035*^9, 3.916741008312159*^9, 3.91674394088593*^9, 
   3.916757284358493*^9, 3.916757351428649*^9, 3.9167573986586227`*^9, 
   3.916757430052248*^9, {3.91675747928411*^9, 3.9167575044397717`*^9}, {
   3.916757543872732*^9, 3.916757569495296*^9}, 3.91680683459511*^9, 
   3.916900313149435*^9, 3.91701428278238*^9, 3.917015132926958*^9, 
   3.917073758492963*^9, 3.9170931051522903`*^9, 3.917093677974391*^9, {
   3.917093753829093*^9, 3.917093765216937*^9}, 3.917093816683753*^9, {
   3.917101964769705*^9, 3.9171019919409227`*^9}, {3.917102050523018*^9, 
   3.917102144102976*^9}, 3.917160399030217*^9, 3.9171622038078833`*^9, 
   3.9171625524483147`*^9, 3.9172708241406813`*^9, 3.917270887768549*^9, 
   3.917270923281128*^9, 3.917270967027855*^9, 3.91727101089219*^9, 
   3.9172746137052727`*^9, 3.917274673208881*^9, 3.917586841127181*^9, 
   3.917591783866769*^9, 3.917592474734935*^9, 3.917593136616589*^9, 
   3.917707885616043*^9, 3.9178550443155403`*^9, 3.917958792575836*^9, 
   3.917961660884878*^9, 3.9179625322011557`*^9, 3.917965778107939*^9, 
   3.9221088943278227`*^9, 3.922109605654606*^9, 3.922110698642702*^9, 
   3.922110938049321*^9, 3.9221110099042683`*^9, 3.922111896890593*^9, 
   3.9221122806038094`*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"67096cfb-5007-428b-ad59-7271fea63043"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "23", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "9.2298490277451510206873992313182`10.*^-104"}],
  SequenceForm[23, " ", 9.2298490277451510206873992313182`10.*^-104],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.916408176014476*^9, 3.916408373158366*^9, {3.9164084779085503`*^9, 
   3.916408504050535*^9}, 3.916408538377802*^9, 3.916408579232211*^9, 
   3.916408718499178*^9, 3.916408786855195*^9, {3.916408825017666*^9, 
   3.916408851882195*^9}, 3.916408933194659*^9, 3.9164089793938503`*^9, 
   3.916409044374682*^9, 3.916409500012807*^9, 3.9164095630448008`*^9, 
   3.916412806814374*^9, 3.916412846145461*^9, 3.916412944352653*^9, 
   3.916413189559607*^9, 3.916413281260953*^9, 3.916413595806546*^9, 
   3.916413909753682*^9, 3.916414042303012*^9, 3.916414115626462*^9, 
   3.91641425078548*^9, 3.91673673700703*^9, 3.916736794533434*^9, 
   3.916736878204035*^9, 3.916741008312159*^9, 3.91674394088593*^9, 
   3.916757284358493*^9, 3.916757351428649*^9, 3.9167573986586227`*^9, 
   3.916757430052248*^9, {3.91675747928411*^9, 3.9167575044397717`*^9}, {
   3.916757543872732*^9, 3.916757569495296*^9}, 3.91680683459511*^9, 
   3.916900313149435*^9, 3.91701428278238*^9, 3.917015132926958*^9, 
   3.917073758492963*^9, 3.9170931051522903`*^9, 3.917093677974391*^9, {
   3.917093753829093*^9, 3.917093765216937*^9}, 3.917093816683753*^9, {
   3.917101964769705*^9, 3.9171019919409227`*^9}, {3.917102050523018*^9, 
   3.917102144102976*^9}, 3.917160399030217*^9, 3.9171622038078833`*^9, 
   3.9171625524483147`*^9, 3.9172708241406813`*^9, 3.917270887768549*^9, 
   3.917270923281128*^9, 3.917270967027855*^9, 3.91727101089219*^9, 
   3.9172746137052727`*^9, 3.917274673208881*^9, 3.917586841127181*^9, 
   3.917591783866769*^9, 3.917592474734935*^9, 3.917593136616589*^9, 
   3.917707885616043*^9, 3.9178550443155403`*^9, 3.917958792575836*^9, 
   3.917961660884878*^9, 3.9179625322011557`*^9, 3.917965778107939*^9, 
   3.9221088943278227`*^9, 3.922109605654606*^9, 3.922110698642702*^9, 
   3.922110938049321*^9, 3.9221110099042683`*^9, 3.922111896890593*^9, 
   3.92211228060426*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"cf7bb7e9-3784-4f41-8405-fb2bc5f2a8c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "24", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "9.3188553194735380395967220647792`10.*^-104"}],
  SequenceForm[24, " ", 9.3188553194735380395967220647792`10.*^-104],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.916408176014476*^9, 3.916408373158366*^9, {3.9164084779085503`*^9, 
   3.916408504050535*^9}, 3.916408538377802*^9, 3.916408579232211*^9, 
   3.916408718499178*^9, 3.916408786855195*^9, {3.916408825017666*^9, 
   3.916408851882195*^9}, 3.916408933194659*^9, 3.9164089793938503`*^9, 
   3.916409044374682*^9, 3.916409500012807*^9, 3.9164095630448008`*^9, 
   3.916412806814374*^9, 3.916412846145461*^9, 3.916412944352653*^9, 
   3.916413189559607*^9, 3.916413281260953*^9, 3.916413595806546*^9, 
   3.916413909753682*^9, 3.916414042303012*^9, 3.916414115626462*^9, 
   3.91641425078548*^9, 3.91673673700703*^9, 3.916736794533434*^9, 
   3.916736878204035*^9, 3.916741008312159*^9, 3.91674394088593*^9, 
   3.916757284358493*^9, 3.916757351428649*^9, 3.9167573986586227`*^9, 
   3.916757430052248*^9, {3.91675747928411*^9, 3.9167575044397717`*^9}, {
   3.916757543872732*^9, 3.916757569495296*^9}, 3.91680683459511*^9, 
   3.916900313149435*^9, 3.91701428278238*^9, 3.917015132926958*^9, 
   3.917073758492963*^9, 3.9170931051522903`*^9, 3.917093677974391*^9, {
   3.917093753829093*^9, 3.917093765216937*^9}, 3.917093816683753*^9, {
   3.917101964769705*^9, 3.9171019919409227`*^9}, {3.917102050523018*^9, 
   3.917102144102976*^9}, 3.917160399030217*^9, 3.9171622038078833`*^9, 
   3.9171625524483147`*^9, 3.9172708241406813`*^9, 3.917270887768549*^9, 
   3.917270923281128*^9, 3.917270967027855*^9, 3.91727101089219*^9, 
   3.9172746137052727`*^9, 3.917274673208881*^9, 3.917586841127181*^9, 
   3.917591783866769*^9, 3.917592474734935*^9, 3.917593136616589*^9, 
   3.917707885616043*^9, 3.9178550443155403`*^9, 3.917958792575836*^9, 
   3.917961660884878*^9, 3.9179625322011557`*^9, 3.917965778107939*^9, 
   3.9221088943278227`*^9, 3.922109605654606*^9, 3.922110698642702*^9, 
   3.922110938049321*^9, 3.9221110099042683`*^9, 3.922111896890593*^9, 
   3.92211228060469*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"f82bfc4e-61c2-4a13-9a4c-632100248a95"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "25", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   "9.2436967513808558507483403575502`10.*^-104"}],
  SequenceForm[25, " ", 9.2436967513808558507483403575502`10.*^-104],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.916408176014476*^9, 3.916408373158366*^9, {3.9164084779085503`*^9, 
   3.916408504050535*^9}, 3.916408538377802*^9, 3.916408579232211*^9, 
   3.916408718499178*^9, 3.916408786855195*^9, {3.916408825017666*^9, 
   3.916408851882195*^9}, 3.916408933194659*^9, 3.9164089793938503`*^9, 
   3.916409044374682*^9, 3.916409500012807*^9, 3.9164095630448008`*^9, 
   3.916412806814374*^9, 3.916412846145461*^9, 3.916412944352653*^9, 
   3.916413189559607*^9, 3.916413281260953*^9, 3.916413595806546*^9, 
   3.916413909753682*^9, 3.916414042303012*^9, 3.916414115626462*^9, 
   3.91641425078548*^9, 3.91673673700703*^9, 3.916736794533434*^9, 
   3.916736878204035*^9, 3.916741008312159*^9, 3.91674394088593*^9, 
   3.916757284358493*^9, 3.916757351428649*^9, 3.9167573986586227`*^9, 
   3.916757430052248*^9, {3.91675747928411*^9, 3.9167575044397717`*^9}, {
   3.916757543872732*^9, 3.916757569495296*^9}, 3.91680683459511*^9, 
   3.916900313149435*^9, 3.91701428278238*^9, 3.917015132926958*^9, 
   3.917073758492963*^9, 3.9170931051522903`*^9, 3.917093677974391*^9, {
   3.917093753829093*^9, 3.917093765216937*^9}, 3.917093816683753*^9, {
   3.917101964769705*^9, 3.9171019919409227`*^9}, {3.917102050523018*^9, 
   3.917102144102976*^9}, 3.917160399030217*^9, 3.9171622038078833`*^9, 
   3.9171625524483147`*^9, 3.9172708241406813`*^9, 3.917270887768549*^9, 
   3.917270923281128*^9, 3.917270967027855*^9, 3.91727101089219*^9, 
   3.9172746137052727`*^9, 3.917274673208881*^9, 3.917586841127181*^9, 
   3.917591783866769*^9, 3.917592474734935*^9, 3.917593136616589*^9, 
   3.917707885616043*^9, 3.9178550443155403`*^9, 3.917958792575836*^9, 
   3.917961660884878*^9, 3.9179625322011557`*^9, 3.917965778107939*^9, 
   3.9221088943278227`*^9, 3.922109605654606*^9, 3.922110698642702*^9, 
   3.922110938049321*^9, 3.9221110099042683`*^9, 3.922111896890593*^9, 
   3.9221122806051197`*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"2d51a6f8-dbb6-460c-b114-f0ac585bf21c"]
}, Open  ]]
}, Open  ]],

Cell["optimal order of the extrapolation:", "Text",
 CellChangeTimes->{{3.917792887717325*^9, 3.917792900373169*^9}, 
   3.917793113621422*^9, {3.917793352949703*^9, 
   3.91779335325323*^9}},ExpressionUUID->"6c52853e-b716-4b0f-9908-\
35a263342b86"],

Cell[CellGroupData[{

Cell[BoxData["mopt"], "Input",
 CellChangeTimes->{{3.916408200245912*^9, 3.9164082016859303`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"c83798f4-4e3e-44bf-88ff-84368f0e0549"],

Cell[BoxData["21"], "Output",
 CellChangeTimes->{
  3.916408203767889*^9, 3.9164083731886387`*^9, {3.916408477923435*^9, 
   3.9164085040927753`*^9}, 3.9164085384110117`*^9, 3.916408579261167*^9, 
   3.9164087185328007`*^9, 3.916408786887982*^9, {3.916408825053521*^9, 
   3.916408851918517*^9}, 3.9164089332333717`*^9, 3.9164089794348373`*^9, 
   3.9164090444118423`*^9, 3.916409500073662*^9, 3.9164095631078453`*^9, 
   3.9164128645730553`*^9, 3.916412944398423*^9, 3.916413189623398*^9, 
   3.916413281290985*^9, 3.916413909461281*^9, 3.916414042141871*^9, 
   3.9164140802157803`*^9, 3.9164141156557713`*^9, 3.916414250822214*^9, 
   3.916741014002404*^9, 3.916743943618803*^9, 3.916757284387794*^9, 
   3.916757351460494*^9, 3.9167573986893053`*^9, 3.9167574300815077`*^9, {
   3.916757479317506*^9, 3.9167575044718113`*^9}, {3.916757543904438*^9, 
   3.9167575695259323`*^9}, 3.916806834628585*^9, 3.91690031550331*^9, 
   3.9170142936244593`*^9, 3.917015143622113*^9, 3.917073765862879*^9, 
   3.917093123782843*^9, 3.9170936780151854`*^9, {3.9170937546778393`*^9, 
   3.9170937660665407`*^9}, 3.9170938167446337`*^9, {3.9171019648100357`*^9, 
   3.917101991995*^9}, {3.91710205057298*^9, 3.9171021441665773`*^9}, 
   3.917160403409374*^9, 3.9171622060173473`*^9, 3.917162554511957*^9, 
   3.917270824172349*^9, 3.9172708878007317`*^9, 3.917270923313369*^9, 
   3.917270967061777*^9, 3.917271010918315*^9, 3.917274615887601*^9, 
   3.9172746759124107`*^9, 3.917586841183669*^9, 3.917591800867977*^9, 
   3.9175924911080103`*^9, 3.9175931366764927`*^9, 3.917707885662603*^9, 
   3.917855047784239*^9, 3.917958792601767*^9, 3.917961660913224*^9, 
   3.917962532234394*^9, 3.9179657781384897`*^9, 3.922108899818169*^9, 
   3.922109605689968*^9, 3.9221106986756983`*^9, 3.922110938083315*^9, 
   3.922111009939721*^9, 3.9221118969256687`*^9, 3.922112280627137*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"2730eaaf-f98c-45d8-ad6f-55810318504a"]
}, Open  ]],

Cell["estimation for absolute error of rcopt:", "Text",
 CellChangeTimes->{{3.9177931816693172`*^9, 3.917793209141345*^9}, {
   3.917793393489818*^9, 3.917793434597324*^9}, 3.917793880085786*^9, 
   3.91796226851628*^9, {3.922112141696753*^9, 
   3.922112153664599*^9}},ExpressionUUID->"f44cb060-bcb5-4960-806f-\
de68c49c03cc"],

Cell[CellGroupData[{

Cell[BoxData["rcdifmin"], "Input",
 CellChangeTimes->{{3.9164082169965553`*^9, 3.916408220038021*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"9437c483-02d1-4967-bfd4-b67e6849f305"],

Cell[BoxData["7.7611786898476020011250709738774490760215049144061467319`56.*^-\
104"], "Output",
 CellChangeTimes->{
  3.9164082209482203`*^9, 3.916408373214239*^9, {3.916408477976931*^9, 
   3.916408504122706*^9}, 3.916408538443986*^9, 3.916408579286327*^9, 
   3.916408718560945*^9, 3.916408786915708*^9, {3.91640882508712*^9, 
   3.91640885193773*^9}, 3.916408933257663*^9, 3.916408979462178*^9, 
   3.91640904443388*^9, 3.916409500782255*^9, 3.9164095631304197`*^9, 
   3.916412869038865*^9, 3.916412945092681*^9, 3.916413189645955*^9, 
   3.916413281317491*^9, 3.916413909475501*^9, 3.91641404215499*^9, 
   3.916414083004405*^9, 3.916414115668944*^9, 3.916414250837137*^9, 
   3.916741014876317*^9, 3.9167439456662407`*^9, 3.916757284401222*^9, 
   3.916757351475526*^9, 3.9167573987043467`*^9, 3.916757430094943*^9, {
   3.916757479332396*^9, 3.916757504486886*^9}, {3.916757543918543*^9, 
   3.916757569539793*^9}, 3.916806834642659*^9, 3.916900316593598*^9, 
   3.917014298150981*^9, 3.917015230745881*^9, 3.917073774527525*^9, 
   3.917093132475563*^9, 3.917093679119521*^9, {3.91709375469489*^9, 
   3.917093766083333*^9}, 3.917093816757066*^9, {3.917101964824615*^9, 
   3.9171019920099297`*^9}, {3.917102050587297*^9, 3.917102144180552*^9}, 
   3.917160404779634*^9, 3.917162210180586*^9, 3.9171625560256653`*^9, 
   3.917270824185688*^9, 3.9172708878166637`*^9, 3.9172709233286467`*^9, 
   3.917270967078685*^9, 3.917271010935204*^9, 3.917274616880665*^9, 
   3.917274677454002*^9, 3.917586841195121*^9, 3.9175918008888197`*^9, 
   3.917592491122479*^9, 3.9175931366889763`*^9, 3.917707885675775*^9, 
   3.917855050297029*^9, 3.917958792616564*^9, 3.917961660942926*^9, 
   3.917962532252194*^9, 3.917965778153813*^9, 3.922108913301374*^9, 
   3.922109605706106*^9, 3.922110698690137*^9, 3.922110938098168*^9, 
   3.922111009955741*^9, 3.9221118969410667`*^9, 3.9221122806426897`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"60b135ab-bab7-4b93-987f-afb4d4c83e10"]
}, Open  ]],

Cell[TextData[{
 "limit of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["v", "n"], TraditionalForm]],ExpressionUUID->
  "6d7e733f-af23-4514-9e3a-14bcff028ea4"],
 ", denoted by L in our paper"
}], "Text",
 CellChangeTimes->{{3.917964066307918*^9, 3.917964073621784*^9}, {
  3.917964356580114*^9, 3.917964359652052*^9}, {3.92211223582498*^9, 
  3.922112238432809*^9}},ExpressionUUID->"f2d71c99-eb45-4386-b107-\
24db519cab00"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L", "=", "rcopt"}]], "Input",
 CellChangeTimes->{{3.916408210692602*^9, 3.9164082118117113`*^9}, 
   3.916413341303508*^9, 3.916414105285988*^9, {3.917964363142083*^9, 
   3.917964363460112*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"fd2597bf-f8e1-48a2-8f78-7c56164508a4"],

Cell[BoxData["6.9208284691852539596435524762067538177420040110639372791`56.*^-\
77"], "Output",
 CellChangeTimes->{
  3.916408213306682*^9, 3.9164083732016373`*^9, {3.916408477960209*^9, 
   3.916408504107422*^9}, 3.916408538427984*^9, 3.916408579273965*^9, 
   3.916408718546947*^9, 3.916408786902128*^9, {3.9164088250703907`*^9, 
   3.9164088519217463`*^9}, 3.916408933245461*^9, 3.916408979448409*^9, 
   3.916409044423273*^9, 3.916409500768051*^9, 3.916409563119143*^9, 
   3.9164128674693127`*^9, 3.916412945075425*^9, 3.916413189634754*^9, 
   3.916413281304277*^9, 3.916413344907351*^9, 3.9164139094902678`*^9, 
   3.916414042167362*^9, 3.916414115682415*^9, 3.916414250851429*^9, 
   3.916741015693152*^9, 3.916743948169198*^9, 3.916757284415225*^9, 
   3.9167573514897547`*^9, 3.916757398718561*^9, 3.916757430108573*^9, {
   3.9167574793471813`*^9, 3.916757504510124*^9}, {3.916757543930813*^9, 
   3.916757569553442*^9}, 3.91680683465858*^9, 3.91690031896879*^9, 
   3.917014303911941*^9, 3.917015293631714*^9, 3.9170737768653183`*^9, 
   3.9170931374172792`*^9, 3.91709367931323*^9, {3.917093754730254*^9, 
   3.917093766101059*^9}, 3.9170938167697697`*^9, {3.917101964838999*^9, 
   3.917101992025729*^9}, {3.917102050601344*^9, 3.9171021441953278`*^9}, 
   3.917160406553013*^9, 3.917162211313321*^9, 3.917162557375843*^9, 
   3.9172708241989927`*^9, 3.91727088784214*^9, 3.9172709233441257`*^9, 
   3.917270967095336*^9, 3.917271010961459*^9, 3.917274617790481*^9, 
   3.917274679348686*^9, 3.917586841216112*^9, 3.917591800938217*^9, 
   3.917592491137702*^9, 3.917593136698667*^9, 3.9177078857418013`*^9, 
   3.9178550514861107`*^9, 3.917958792631673*^9, 3.917961660966855*^9, 
   3.917962532269772*^9, 3.9179643643345613`*^9, 3.917965778168991*^9, 
   3.922108915493635*^9, 3.922109605732452*^9, 3.922110698704548*^9, 
   3.922110938112896*^9, 3.922111009971138*^9, 3.922111896956094*^9, 
   3.922112280658525*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"2c1e68ab-a614-442b-ba78-acef19c7e5d9"]
}, Open  ]],

Cell["third derivative of y at center:", "Text",
 CellChangeTimes->{
  3.9179642854013863`*^9},ExpressionUUID->"74e95a90-0f23-47ab-918e-\
49eed3f8d8b6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Y3", "=", " ", 
  RowBox[{"Y3f", " ", "L"}]}]], "Input",
 CellChangeTimes->{{3.916741061798821*^9, 3.916741062205984*^9}, {
   3.917962500213826*^9, 3.917962514436775*^9}, 3.9179643687276163`*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"43ab27e8-aeda-4fb6-a7e9-20a88ccd2cdb"],

Cell[BoxData["9.2015464503430070889094887665577515710814769607540042037`56.*^-\
77"], "Output",
 CellChangeTimes->{
  3.915871491008226*^9, {3.91587181812737*^9, 3.915871874845845*^9}, 
   3.915894894885462*^9, 3.915895231161606*^9, 3.915895728737362*^9, 
   3.916301661370517*^9, 3.9163017291529427`*^9, 3.9163118285184307`*^9, 
   3.9163120199578743`*^9, 3.916741029841885*^9, 3.9167410666772957`*^9, 
   3.9167439495931664`*^9, 3.916757284429069*^9, 3.916757351503594*^9, 
   3.916757398732809*^9, 3.916757430121962*^9, {3.916757479364066*^9, 
   3.916757504524487*^9}, {3.916757543944953*^9, 3.916757569567135*^9}, 
   3.916806834674025*^9, 3.916900320393073*^9, 3.9170143063207817`*^9, 
   3.917015297052421*^9, 3.9170737795750027`*^9, 3.917093139904489*^9, 
   3.917093679326078*^9, {3.9170937547482853`*^9, 3.9170937661179256`*^9}, 
   3.9170938167824383`*^9, {3.917101964853224*^9, 3.917101992041778*^9}, {
   3.917102050615431*^9, 3.917102144209251*^9}, 3.9171604078086843`*^9, 
   3.9171622121975613`*^9, 3.9171625585629263`*^9, 3.917270824212344*^9, 
   3.9172708878576612`*^9, 3.917270923358986*^9, 3.917270967111999*^9, 
   3.917271010978333*^9, 3.917274618736566*^9, 3.917274682271255*^9, 
   3.917586841228107*^9, 3.917591800961852*^9, 3.917592491151329*^9, 
   3.9175931367072153`*^9, 3.9177078857553463`*^9, 3.917855052697486*^9, 
   3.917958792648048*^9, 3.9179616609816437`*^9, 3.917962532288972*^9, 
   3.9179643702592993`*^9, 3.917965778184189*^9, 3.922108917827572*^9, 
   3.922109605748159*^9, 3.922110698719018*^9, 3.922110938127882*^9, 
   3.922111009986135*^9, 3.922111896971353*^9, 3.922112280674006*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"af36d788-b00d-4708-b78a-4afb444d41ff"]
}, Open  ]],

Cell["central third derivative of function u, assuming c=1", "Text",
 CellChangeTimes->{{3.922111995584985*^9, 3.92211201688055*^9}, {
  3.922112077632642*^9, 
  3.922112080576625*^9}},ExpressionUUID->"c158c29f-4343-4cf1-85e4-\
8c214bc26d2f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"u3", "=", 
  RowBox[{"Y3", "/", "3"}]}]], "Input",
 CellChangeTimes->{{3.922112006722859*^9, 3.922112036256876*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"ebf1179f-c168-4344-9dd4-4d7b64c7c114"],

Cell[BoxData["3.0671821501143356963031629221859171903604923202513347346`56.*^-\
77"], "Output",
 CellChangeTimes->{3.922112036852077*^9, 3.9221122806893187`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"d9d7cf44-33f0-44e6-af95-769ec2e835ec"]
}, Open  ]]
},
WindowSize->{1011, 1264.5},
WindowMargins->{{Automatic, 547.5}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"13.3 for Linux x86 (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"be30f5b8-3f02-422b-bf1a-d8f72ae7847d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 342, 6, 88, "Text",ExpressionUUID->"84bdb053-a01f-4ae2-b8ca-daaf61f3905e"],
Cell[903, 28, 613, 12, 122, "Text",ExpressionUUID->"bfcb613d-0319-4399-9d4e-d42c1a2de80f"],
Cell[1519, 42, 362, 7, 88, "Text",ExpressionUUID->"84b4137d-06d0-4d31-9bb9-960e1ab66f4a"],
Cell[1884, 51, 2543, 36, 45, "Input",ExpressionUUID->"efda794a-d34a-4ed0-903f-5421dfa53b51"],
Cell[4430, 89, 259, 5, 45, "Input",ExpressionUUID->"2ab528cc-4859-4824-9de3-ca724d17fd5d"],
Cell[4692, 96, 332, 7, 53, "Text",ExpressionUUID->"5c2d3b2e-644e-4ef0-85ac-92c10fdaaa88"],
Cell[CellGroupData[{
Cell[5049, 107, 422, 7, 45, "Input",ExpressionUUID->"769955d8-1d15-4a69-ab8e-489ccdd21ace"],
Cell[5474, 116, 803, 12, 52, "Output",ExpressionUUID->"c4eb38c7-5ad1-4d78-a9a7-5d2ab3350fd4"]
}, Open  ]],
Cell[6292, 131, 1029, 27, 88, "Text",ExpressionUUID->"4116d8a6-fedf-46d9-b8bc-316c3d4d8af5"],
Cell[7324, 160, 1102, 20, 49, "Input",ExpressionUUID->"4ac8ba51-beb4-4829-a81c-ef30af350f22"],
Cell[8429, 182, 401, 10, 53, "Text",ExpressionUUID->"7fe5e8cc-7122-4b5c-8de2-31e825f2f441"],
Cell[8833, 194, 888, 14, 45, "Input",ExpressionUUID->"71818295-f82f-4d1c-bc94-c7b58855a315"],
Cell[9724, 210, 405, 8, 88, "Text",ExpressionUUID->"d4e679b3-d907-4582-978f-469c89aecfac"],
Cell[10132, 220, 899, 14, 45, "Input",ExpressionUUID->"fd7a0eea-0544-41ad-8cf2-5300b8de177c"],
Cell[11034, 236, 216, 4, 53, "Text",ExpressionUUID->"09bab819-5b38-4d29-af20-6362cb9878d5"],
Cell[CellGroupData[{
Cell[11275, 244, 257, 5, 45, "Input",ExpressionUUID->"041ab0af-98e6-4e5d-92b2-d5da3e234933"],
Cell[11535, 251, 1650, 23, 52, "Output",ExpressionUUID->"f7d57a67-cb96-4d6b-bb01-ed1ee5e08d4c"]
}, Open  ]],
Cell[13200, 277, 650, 13, 120, "Input",ExpressionUUID->"6e1e87bd-ce12-4c19-b814-fdb5ada2dbf7"],
Cell[13853, 292, 742, 20, 78, "Input",ExpressionUUID->"13f08ea7-7eb6-448c-9fba-f44b1a323607"],
Cell[14598, 314, 435, 8, 88, "Text",ExpressionUUID->"89e91e1a-7c53-4675-864e-5bde282b79ae"],
Cell[CellGroupData[{
Cell[15058, 326, 4233, 100, 697, "Input",ExpressionUUID->"3a893e89-dcd9-4afa-85b8-0cc8bd105133"],
Cell[CellGroupData[{
Cell[19316, 430, 4021, 61, 36, "Print",ExpressionUUID->"04417908-1517-4dcf-86a6-4767405c8a25"],
Cell[23340, 493, 4027, 61, 36, "Print",ExpressionUUID->"c2cfbe3d-adf1-4c71-b034-0e771e20d87e"],
Cell[27370, 556, 4009, 61, 36, "Print",ExpressionUUID->"0a55ba72-14f3-4a2b-a9c0-cfff52c628af"],
Cell[31382, 619, 4039, 61, 36, "Print",ExpressionUUID->"7459278c-795f-4ecf-b7de-13e4daedf32f"],
Cell[35424, 682, 4033, 61, 36, "Print",ExpressionUUID->"a63cd5c0-5128-4bfa-b768-d63a14d3db3b"],
Cell[39460, 745, 4025, 61, 36, "Print",ExpressionUUID->"da0c8b08-2634-41fa-886a-670b62111640"],
Cell[43488, 808, 4021, 61, 36, "Print",ExpressionUUID->"94c03dba-26bb-4a15-b868-1c244c0ab9f8"],
Cell[47512, 871, 4019, 61, 36, "Print",ExpressionUUID->"f7abc69f-8afe-40a3-bf8f-9dbacd2dcb10"],
Cell[51534, 934, 4017, 61, 36, "Print",ExpressionUUID->"d0696931-11ab-450e-86ef-2a1103abc5e1"],
Cell[55554, 997, 4013, 61, 36, "Print",ExpressionUUID->"10df3fa9-786c-445f-b672-736a64779818"]
}, Open  ]]
}, Open  ]],
Cell[59594, 1062, 445, 9, 88, "Text",ExpressionUUID->"1f14121a-cfd7-4044-9805-420d563b5c42"],
Cell[CellGroupData[{
Cell[60064, 1075, 4860, 114, 1010, "Input",ExpressionUUID->"fff0ffa3-8583-4b5e-94cc-37e23d1ff766"],
Cell[CellGroupData[{
Cell[64949, 1193, 1570, 27, 36, "Print",ExpressionUUID->"b0c60728-0730-443b-a045-de03acb30b3b"],
Cell[66522, 1222, 1570, 27, 36, "Print",ExpressionUUID->"cc77092a-d950-4b5f-ae23-cf103a264b94"],
Cell[68095, 1251, 1572, 27, 36, "Print",ExpressionUUID->"a494fba5-6118-4d0b-bfcc-ce3e6b93f5e2"],
Cell[69670, 1280, 1570, 27, 36, "Print",ExpressionUUID->"a4ee905b-7efb-4d41-9127-66674e161d80"],
Cell[71243, 1309, 1566, 27, 36, "Print",ExpressionUUID->"51c01caf-774c-4652-82ae-a95155fca066"],
Cell[72812, 1338, 1560, 27, 36, "Print",ExpressionUUID->"6a7f4cb4-947a-4adc-86ab-67d0b5cc2592"],
Cell[74375, 1367, 1558, 27, 36, "Print",ExpressionUUID->"640c0ff9-c320-4cab-b86c-e709a46291cf"],
Cell[75936, 1396, 1552, 27, 36, "Print",ExpressionUUID->"74159b06-dbb7-418e-ab9b-ea242877d39f"],
Cell[77491, 1425, 1554, 27, 36, "Print",ExpressionUUID->"73e8037c-7ff8-41b0-bb6f-00907902a48c"],
Cell[79048, 1454, 1552, 27, 36, "Print",ExpressionUUID->"6ff7e3b8-adc8-4e5c-b7a8-51661728c5db"],
Cell[80603, 1483, 1552, 27, 36, "Print",ExpressionUUID->"a3fe92d0-425a-429d-b423-983c5b5a581a"],
Cell[82158, 1512, 1547, 27, 36, "Print",ExpressionUUID->"b846a76d-e9c3-45ea-9c6e-26e977bbfb27"],
Cell[83708, 1541, 1546, 27, 36, "Print",ExpressionUUID->"49ba54e3-b174-4635-a95c-ecd2778e9f64"],
Cell[85257, 1570, 1582, 27, 36, "Print",ExpressionUUID->"b64d0108-edf2-45f4-be6e-650d33864e0b"],
Cell[86842, 1599, 1579, 27, 36, "Print",ExpressionUUID->"17cf3629-b0ed-4914-a7ac-6dadb048cd6c"],
Cell[88424, 1628, 1578, 27, 36, "Print",ExpressionUUID->"332ede15-c66a-47ef-8e19-f98a9122d45b"],
Cell[90005, 1657, 1578, 27, 36, "Print",ExpressionUUID->"99370eec-e7cd-470b-ab52-73900a44d242"],
Cell[91586, 1686, 1574, 27, 36, "Print",ExpressionUUID->"eeaa2ee7-3759-476e-84d4-44c2ffe39b72"],
Cell[93163, 1715, 1574, 27, 36, "Print",ExpressionUUID->"edf56a9f-64b8-441e-8c67-55f357e5bfc6"],
Cell[94740, 1744, 1572, 27, 36, "Print",ExpressionUUID->"1a08849f-02bb-415f-a4d4-c2d8538dfeda"],
Cell[96315, 1773, 1568, 27, 36, "Print",ExpressionUUID->"848e27ae-1201-45aa-a873-9e7324a9b4f2"],
Cell[97886, 1802, 1566, 27, 36, "Print",ExpressionUUID->"c4b3b933-cd76-452d-887a-0f13f402db3d"],
Cell[99455, 1831, 1564, 27, 36, "Print",ExpressionUUID->"cbccb6e1-9926-44ce-9b95-c3ad0239cb4b"],
Cell[101022, 1860, 1563, 27, 36, "Print",ExpressionUUID->"e3254b2d-1d70-4296-8e73-67c0e23e516d"],
Cell[102588, 1889, 1566, 27, 36, "Print",ExpressionUUID->"530b984a-a9f1-4072-b7a2-e333b3a05591"]
}, Open  ]]
}, Open  ]],
Cell[104181, 1920, 249, 4, 53, "Text",ExpressionUUID->"166a9387-0c2d-4a02-8e1d-eb5c2dc5b9b9"],
Cell[CellGroupData[{
Cell[104455, 1928, 228, 3, 45, "Input",ExpressionUUID->"33bd5c7b-385b-41ba-ab0f-3f5304bdb2db"],
Cell[104686, 1933, 2165, 31, 52, "Output",ExpressionUUID->"e51c6547-1d31-48c6-8c63-ce9a56868ce0"]
}, Open  ]],
Cell[106866, 1967, 289, 6, 53, "Text",ExpressionUUID->"4f61907d-4b5f-4311-a37f-7c3a044403f2"],
Cell[CellGroupData[{
Cell[107180, 1977, 465, 11, 45, "Input",ExpressionUUID->"b7032f00-f354-4a17-a5d9-ee3e2baf6c7d"],
Cell[107648, 1990, 1187, 18, 36, "Print",ExpressionUUID->"64a9197a-8ec0-42e6-a9d3-55f2bd9069ad"]
}, Open  ]],
Cell[108850, 2011, 484, 12, 53, "Text",ExpressionUUID->"da0cf260-2746-481d-a415-55309b2a9616"],
Cell[CellGroupData[{
Cell[109359, 2027, 421, 6, 45, "Input",ExpressionUUID->"6529e6df-7c42-450b-abd6-167cc6045499"],
Cell[109783, 2035, 917, 13, 52, "Output",ExpressionUUID->"0989ab7c-7df8-4a96-970b-6319acba4758"]
}, Open  ]],
Cell[110715, 2051, 202, 4, 53, "Text",ExpressionUUID->"71972534-8e49-4f0c-8135-0231cfafb6a1"],
Cell[CellGroupData[{
Cell[110942, 2059, 828, 20, 107, "Input",ExpressionUUID->"dc8612b9-27ae-46cb-bf11-671fb25a4f88"],
Cell[111773, 2081, 1176, 18, 36, "Print",ExpressionUUID->"2c0530e5-1442-4d78-af8a-23015c76a309"]
}, Open  ]],
Cell[112964, 2102, 207, 3, 53, "Text",ExpressionUUID->"211fafb7-4bf1-41d0-8ffa-f2b7a3e3f525"],
Cell[CellGroupData[{
Cell[113196, 2109, 991, 25, 125, "Input",ExpressionUUID->"471ca31c-06ea-4306-91bb-7836987ebeb5"],
Cell[114190, 2136, 1176, 18, 36, "Print",ExpressionUUID->"e7eef018-3d29-4388-b12f-c512d0d21ec4"]
}, Open  ]],
Cell[115381, 2157, 217, 3, 53, "Text",ExpressionUUID->"ac3b6fc8-241f-4613-ac77-65d6baffa389"],
Cell[CellGroupData[{
Cell[115623, 2164, 873, 23, 81, "Input",ExpressionUUID->"b2ca56b5-3915-416a-9bf0-6aa83bede5a2"],
Cell[116499, 2189, 1143, 18, 36, "Print",ExpressionUUID->"253e884b-16ae-44e2-b0c8-a75e09e4e6a0"]
}, Open  ]],
Cell[117657, 2210, 463, 11, 53, "Text",ExpressionUUID->"2f20f888-a1a8-42b8-b99d-e21391bc066c"],
Cell[CellGroupData[{
Cell[118145, 2225, 834, 20, 81, "Input",ExpressionUUID->"4618e9cf-68c2-46cb-8280-15bea66add7a"],
Cell[118982, 2247, 1123, 17, 36, "Print",ExpressionUUID->"dad77fda-6a8b-498c-839e-4d41397a102d"]
}, Open  ]],
Cell[120120, 2267, 215, 4, 53, "Text",ExpressionUUID->"ec324f7d-8fba-402d-9115-7a41c24fd686"],
Cell[CellGroupData[{
Cell[120360, 2275, 893, 22, 125, "Input",ExpressionUUID->"9acb710a-8f61-4335-803f-4f86a390ec02"],
Cell[121256, 2299, 1124, 17, 36, "Print",ExpressionUUID->"dcb2e54a-4e79-492f-94d9-b16c6753a6be"]
}, Open  ]],
Cell[122395, 2319, 390, 11, 53, "Text",ExpressionUUID->"6d745047-48a6-4809-b9a4-c52e7f14dd29"],
Cell[CellGroupData[{
Cell[122810, 2334, 2511, 68, 464, "Input",ExpressionUUID->"484cd7ca-1a32-43f6-9106-683db8c934e9"],
Cell[CellGroupData[{
Cell[125346, 2406, 1860, 31, 36, "Print",ExpressionUUID->"71aab8c5-1dbb-4046-80e8-2a4b05d542a0"],
Cell[127209, 2439, 1860, 31, 36, "Print",ExpressionUUID->"76f9e878-8926-49e4-ba3c-cdc9091b6f3f"],
Cell[129072, 2472, 1858, 31, 36, "Print",ExpressionUUID->"935fda5d-a4ac-4ed1-8ea1-dbd62c75eff5"],
Cell[130933, 2505, 1858, 31, 36, "Print",ExpressionUUID->"5d5d09c7-fb5f-495d-8137-d8cd1cdb4fc5"],
Cell[132794, 2538, 1860, 31, 36, "Print",ExpressionUUID->"a544841a-c7b0-4376-be43-17b712e3780b"],
Cell[134657, 2571, 1862, 31, 36, "Print",ExpressionUUID->"918d3e07-ff1b-4879-ad22-b017343448d8"],
Cell[136522, 2604, 1858, 31, 36, "Print",ExpressionUUID->"ab8568a1-cb40-4e62-b024-17e5d7406e6e"],
Cell[138383, 2637, 1860, 31, 36, "Print",ExpressionUUID->"528a06e2-4718-4c94-8359-13a4b61b1d0e"],
Cell[140246, 2670, 1860, 31, 36, "Print",ExpressionUUID->"7eb1c6f9-e1ca-4066-9bd8-49a2762c416e"],
Cell[142109, 2703, 1860, 31, 36, "Print",ExpressionUUID->"9dcea159-49ea-491e-94c3-0fa57e7a3e4c"]
}, Open  ]]
}, Open  ]],
Cell[143996, 2738, 483, 9, 53, "Text",ExpressionUUID->"fbe882d1-08be-423d-ab6d-c4ba3669598d"],
Cell[CellGroupData[{
Cell[144504, 2751, 5176, 117, 1010, "Input",ExpressionUUID->"5b8b34ce-0618-4dfe-aa50-47f59955a200"],
Cell[CellGroupData[{
Cell[149705, 2872, 2273, 37, 36, "Print",ExpressionUUID->"8a34f073-ba82-457a-a4ca-03c6f8fc8159"],
Cell[151981, 2911, 2273, 37, 36, "Print",ExpressionUUID->"640e28a1-4aeb-442b-8075-afd534fcc039"],
Cell[154257, 2950, 2269, 37, 36, "Print",ExpressionUUID->"fe81a30b-828a-4d0c-a0f8-16dc626b0c10"],
Cell[156529, 2989, 2264, 37, 36, "Print",ExpressionUUID->"3d481819-b991-4f2b-a932-56c567ac0e9e"],
Cell[158796, 3028, 2259, 37, 36, "Print",ExpressionUUID->"f4d210ec-d4c7-4078-98a8-81352b46525c"],
Cell[161058, 3067, 2257, 37, 36, "Print",ExpressionUUID->"a3ae8196-e73d-41ff-8f05-e18f7bc94f1b"],
Cell[163318, 3106, 2252, 37, 36, "Print",ExpressionUUID->"039c1d43-95c5-45de-bb24-b7ccfe6eb027"],
Cell[165573, 3145, 2249, 37, 36, "Print",ExpressionUUID->"f09af068-4889-49ab-a1e0-7bf6208faab8"],
Cell[167825, 3184, 2247, 37, 36, "Print",ExpressionUUID->"138b1883-98e3-47e8-8aaf-b79fa6e87fc7"],
Cell[170075, 3223, 2247, 37, 36, "Print",ExpressionUUID->"02fb1996-5e19-4238-b7b2-ba1d93c23e9a"],
Cell[172325, 3262, 2245, 37, 36, "Print",ExpressionUUID->"24d7a36e-43b7-4e7e-847b-a8774e3adfba"],
Cell[174573, 3301, 2243, 37, 36, "Print",ExpressionUUID->"1886ffe3-7cc4-4279-b5cb-ee59e362cd09"],
Cell[176819, 3340, 2280, 37, 36, "Print",ExpressionUUID->"173ab7aa-8ad1-419c-be90-ad14467a6b9b"],
Cell[179102, 3379, 2279, 37, 36, "Print",ExpressionUUID->"edb4a990-d601-4b5f-8b24-eb6b75595d7a"],
Cell[181384, 3418, 2279, 37, 36, "Print",ExpressionUUID->"6e4d47d2-2ed4-43dc-adfc-f0992ef4a663"],
Cell[183666, 3457, 2277, 37, 36, "Print",ExpressionUUID->"0b6bb15e-2aff-49c5-9122-2922a7a76fdf"],
Cell[185946, 3496, 2273, 37, 36, "Print",ExpressionUUID->"f0343870-3831-4ab7-8eb4-283d56e3bf5e"],
Cell[188222, 3535, 2271, 37, 36, "Print",ExpressionUUID->"28e6c02f-c855-492a-a6ec-f77ef4709808"],
Cell[190496, 3574, 2271, 37, 36, "Print",ExpressionUUID->"e34c82fb-6212-4c1d-a271-5d61c4de757b"],
Cell[192770, 3613, 2271, 37, 36, "Print",ExpressionUUID->"f23fd643-6081-4ae4-9a38-e1ff5afd9d84"],
Cell[195044, 3652, 2267, 37, 36, "Print",ExpressionUUID->"3cdd9f41-731e-4f3f-815f-10cf254bd94c"],
Cell[197314, 3691, 2269, 37, 36, "Print",ExpressionUUID->"67096cfb-5007-428b-ad59-7271fea63043"],
Cell[199586, 3730, 2266, 37, 36, "Print",ExpressionUUID->"cf7bb7e9-3784-4f41-8405-fb2bc5f2a8c8"],
Cell[201855, 3769, 2266, 37, 36, "Print",ExpressionUUID->"f82bfc4e-61c2-4a13-9a4c-632100248a95"],
Cell[204124, 3808, 2269, 37, 36, "Print",ExpressionUUID->"2d51a6f8-dbb6-460c-b114-f0ac585bf21c"]
}, Open  ]]
}, Open  ]],
Cell[206420, 3849, 249, 4, 53, "Text",ExpressionUUID->"6c52853e-b716-4b0f-9908-35a263342b86"],
Cell[CellGroupData[{
Cell[206694, 3857, 177, 2, 45, "Input",ExpressionUUID->"c83798f4-4e3e-44bf-88ff-84368f0e0549"],
Cell[206874, 3861, 1946, 27, 52, "Output",ExpressionUUID->"2730eaaf-f98c-45d8-ad6f-55810318504a"]
}, Open  ]],
Cell[208835, 3891, 327, 5, 53, "Text",ExpressionUUID->"f44cb060-bcb5-4960-806f-de68c49c03cc"],
Cell[CellGroupData[{
Cell[209187, 3900, 181, 2, 45, "Input",ExpressionUUID->"9437c483-02d1-4967-bfd4-b67e6849f305"],
Cell[209371, 3904, 1977, 28, 52, "Output",ExpressionUUID->"60b135ab-bab7-4b93-987f-afb4d4c83e10"]
}, Open  ]],
Cell[211363, 3935, 423, 11, 53, "Text",ExpressionUUID->"f2d71c99-eb45-4386-b107-24db519cab00"],
Cell[CellGroupData[{
Cell[211811, 3950, 298, 5, 45, "Input",ExpressionUUID->"fd2597bf-f8e1-48a2-8f78-7c56164508a4"],
Cell[212112, 3957, 2011, 29, 52, "Output",ExpressionUUID->"2c1e68ab-a614-442b-ba78-acef19c7e5d9"]
}, Open  ]],
Cell[214138, 3989, 152, 3, 53, "Text",ExpressionUUID->"74e95a90-0f23-47ab-918e-49eed3f8d8b6"],
Cell[CellGroupData[{
Cell[214315, 3996, 299, 5, 45, "Input",ExpressionUUID->"43ab27e8-aeda-4fb6-a7e9-20a88ccd2cdb"],
Cell[214617, 4003, 1710, 24, 52, "Output",ExpressionUUID->"af36d788-b00d-4708-b78a-4afb444d41ff"]
}, Open  ]],
Cell[216342, 4030, 242, 4, 53, "Text",ExpressionUUID->"c158c29f-4343-4cf1-85e4-8c214bc26d2f"],
Cell[CellGroupData[{
Cell[216609, 4038, 219, 4, 45, "Input",ExpressionUUID->"ebf1179f-c168-4344-9dd4-4d7b64c7c114"],
Cell[216831, 4044, 240, 3, 52, "Output",ExpressionUUID->"d9d7cf44-33f0-44e6-af95-769ec2e835ec"]
}, Open  ]]
}
]
*)



==> anc/wkb.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    152171,       3819]
NotebookOptionsPosition[    141146,       3647]
NotebookOutlinePosition[    141572,       3664]
CellTagsIndexPosition[    141529,       3661]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["WKB calculation for the fifth order KdV equation",
 FontSize->16,
 FontWeight->"Bold",
 FontVariations->{"Underline"->True}]], "Text",
 CellChangeTimes->{{3.922102392017164*^9, 
  3.922102392560965*^9}},ExpressionUUID->"afb6a9ae-bbc8-4bb3-9c62-\
043f29c01639"],

Cell[TextData[{
 "Calculations in this notebook are mainly based on ",
 StyleBox["\nPaper I.",
  FontWeight->"Bold"],
 ": G. Fodor, P. Forg\[AAcute]cs, and M. Mushtaq, ",
 StyleBox["Higher order corrections to beyond-all-order effects in a fifth \
order Korteweg\[Dash]de Vries equation,",
  FontSlant->"Italic"],
 " Phys. Rev. D 107, 105002 (2023).\nThis file is Supplemental Material to\n\
",
 StyleBox["Paper II.:",
  FontWeight->"Bold"],
 " G. Fodor, P. Forg\[AAcute]cs, and M. Mushtaq, ",
 StyleBox["A new derivation of the amplitude of asymptotic oscillatory tails \
of weakly delocalized solitons.",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.922102318561914*^9, 3.922102333903841*^9}, {
   3.922102413457242*^9, 3.9221024312654133`*^9}, {3.922102475393324*^9, 
   3.922102479585329*^9}, 3.92210252592174*^9, {3.92210290328179*^9, 
   3.922102904609894*^9}},ExpressionUUID->"0313f063-a9db-43a6-bd89-\
b65b564d16ce"],

Cell[TextData[{
 "We solve the linearized equation, Eq. (44) of Paper I.,   ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], 
     SubscriptBox["u", 
      RowBox[{"w", ",", "4"}]]}], "+"}], TraditionalForm]],ExpressionUUID->
  "2eef4160-c400-440a-92a0-a34c3f6160cc"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["u", 
     RowBox[{"w", ",", "2"}]], "+", 
    RowBox[{"6", 
     SubscriptBox["u", "c"], 
     SubscriptBox["u", "w"]}], "-", "c"}], TraditionalForm]],ExpressionUUID->
  "7f3c1514-551e-410b-a3db-6116cbeb5ca2"],
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SubscriptBox["u", "w"]}], TraditionalForm]],ExpressionUUID->
  "fec20ae9-5772-4275-9c1e-cfd90ed2d58c"],
 "=0 , for the function ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["u", "w"], TraditionalForm]],ExpressionUUID->
  "9f92ac44-d9a4-4c60-bed3-46edd8d3f12d"],
 ".\nThe background u is approximated by the asymptotic expansion given in \
(31) and (38),  as  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["u", "c"], "=", 
    RowBox[{
     UnderoverscriptBox[
      RowBox[{" ", "\[Sum]"}], 
      RowBox[{"n", "=", "0"}], "\[Infinity]"], 
     SuperscriptBox["\[Epsilon]", 
      RowBox[{"2", "n"}]], 
     SuperscriptBox["\[Gamma]", 
      RowBox[{
       RowBox[{"2", "n"}], "+", "2"}]]}]}], TraditionalForm]],ExpressionUUID->
  "d3b12214-2a58-4ff5-b085-f9bb43ca7f37"],
 Cell[BoxData[
  FormBox[
   UnderoverscriptBox[
    RowBox[{" ", "\[Sum]"}], 
    RowBox[{"j", "=", "1"}], 
    RowBox[{"n", "+", "1"}]], TraditionalForm]],ExpressionUUID->
  "6e07fb76-9214-425e-b37e-8dabd3b14024"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["u", 
    RowBox[{"n", ",", "j"}]], TraditionalForm]],ExpressionUUID->
  "3aa7ace9-7bcd-4b23-ab1d-db171ea64d29"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["Sech", 
     RowBox[{"2", "j"}]], "(", 
    RowBox[{"\[Gamma]", " ", "x"}], ")"}], TraditionalForm]],ExpressionUUID->
  "a398c132-03ce-4eaf-b0d6-4c8d0d8b4318"],
 " , in terms of the coefficients ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["u", 
     RowBox[{"n", ",", "j"}]], "\[Congruent]", 
    RowBox[{"u", "[", 
     RowBox[{"n", ",", "j"}], "]"}]}], TraditionalForm]],ExpressionUUID->
  "07e6e5c0-f1f7-425c-bdf5-0e3c4e698674"],
 " .\nWe substitute ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["u", "w"], " ", "=", " ", 
     RowBox[{"Exp", "[", "A", "]"}]}], " ", ",", 
    RowBox[{"to", " ", "obtain"}]}], TraditionalForm]],ExpressionUUID->
  "fe62fd8a-832c-40b3-8f29-6f5bd07fa6c6"],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], "[", 
    RowBox[{
     SubscriptBox["A", 
      RowBox[{",", "4"}]], "+", 
     RowBox[{"4", 
      SubscriptBox["A", 
       RowBox[{",", "1"}]], 
      SubscriptBox["A", 
       RowBox[{",", "3"}]]}], "+", 
     RowBox[{"3", 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["A", 
         RowBox[{",", "2"}]], ")"}], "2"]}], "+", 
     RowBox[{"6", 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["A", 
         RowBox[{",", "1"}]], ")"}], "2"], 
      SubscriptBox["A", 
       RowBox[{",", "2"}]]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["A", 
        RowBox[{",", "1"}]], ")"}], "4"]}], "]"}], TraditionalForm]],
  ExpressionUUID->"0ce07152-2880-4c72-9003-8dd4b02484f3"],
 "  +",
 Cell[BoxData[
  FormBox[
   RowBox[{"A", 
    SubscriptBox[",", "2"]}], TraditionalForm]],ExpressionUUID->
  "b3dd6e59-f1f2-4500-a181-b6a88e05e119"],
 "+",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["A", 
      RowBox[{",", "1"}]], ")"}], "2"], TraditionalForm]],ExpressionUUID->
  "14cd5e8f-4e7a-471e-94e0-d9b68d79c798"],
 "+6",
 Cell[BoxData[
  SubscriptBox["u", "c"]],ExpressionUUID->
  "7bf9e089-fde1-48c0-84c0-e3dd3eebf5ab"],
 "-c = 0 .\nWe expand as ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"A", "=", 
     RowBox[{
      UnderoverscriptBox[
       RowBox[{" ", "\[Sum]"}], 
       RowBox[{"n", "=", 
        RowBox[{"-", "1"}]}], "\[Infinity]"], " ", 
      RowBox[{
       SubscriptBox["A", "n"], 
       SuperscriptBox["\[Epsilon]", "n"]}]}]}]}], TraditionalForm]],
  ExpressionUUID->"56b10fa5-21e4-4409-8e9b-68b526bbdd41"],
 "  and solve order by order for the functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "n"], TraditionalForm]],ExpressionUUID->
  "f707753e-1f5a-4e3e-89a0-899463405319"],
 " .\nThe equations can be solved algebraically for the derivative ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", 
    RowBox[{"n", ",", "1"}]], TraditionalForm]],ExpressionUUID->
  "41a8afb7-3edc-4b8e-b756-aea8880c7888"],
 " , then we can get ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "n"], TraditionalForm]],ExpressionUUID->
  "94689a6c-9937-4fc4-8225-4d487e1db0a4"],
 " by integrating."
}], "Text",
 CellChangeTimes->{{3.9121671436616087`*^9, 3.912167144989048*^9}, 
   3.912167196177463*^9, {3.91216757422655*^9, 3.912167574226993*^9}, {
   3.912173572723529*^9, 3.9121736312292*^9}, {3.912173782554097*^9, 
   3.9121737825541687`*^9}, {3.9121738458570623`*^9, 3.912173907728236*^9}, {
   3.912173959216713*^9, 
   3.912173976272212*^9}},ExpressionUUID->"1581f063-bab5-4603-97f0-\
e7c71e5af56f"],

Cell[TextData[{
 "Calculations will be performed up to order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Epsilon]", 
    RowBox[{"2", 
     SubscriptBox["n", "max"]}]], TraditionalForm]],ExpressionUUID->
  "30ca0313-c275-4171-ab13-87275f5def40"],
 ".\n(Setting ",
 Cell[BoxData[
  SubscriptBox["n", "max"]],ExpressionUUID->
  "a4daf36d-3726-4d01-8ac5-11a71fbd3834"],
 "=25 takes about 3 minutes to run, ",
 Cell[BoxData[
  SubscriptBox["n", "max"]],ExpressionUUID->
  "b0d2b89d-5549-4a58-8f2a-a2e6cdd0358a"],
 "=50 may take one hour.)"
}], "Text",
 CellChangeTimes->{{3.912007519335369*^9, 3.912007522269231*^9}, {
   3.913380498789259*^9, 3.913380526575325*^9}, 
   3.913390229545621*^9},ExpressionUUID->"62132169-4e2e-42f5-874f-\
c8dddfbd13b5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["n", "max"], "=", "12"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.912007524356913*^9, {3.913380541519709*^9, 3.913380541743019*^9}, 
   3.9133842237847967`*^9, 3.9133844451025867`*^9, {3.913388462957847*^9, 
   3.9133884631755247`*^9}, 3.9134325262885647`*^9, {3.91343273419309*^9, 
   3.913432734398789*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"bf8c423f-8897-4e9c-a58a-7a8b801b681b"],

Cell[BoxData["12"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9120075385925713`*^9, 3.912008030441554*^9, 
  3.91200838763807*^9, 3.912008886920143*^9, 3.912009221874539*^9, 
  3.912009653528973*^9, 3.912056589890088*^9, 3.912165118095955*^9, 
  3.912165925726267*^9, 3.9121676343211107`*^9, 3.912174483274123*^9, 
  3.912174611070593*^9, 3.912174713785392*^9, 3.912174792027747*^9, 
  3.912175183886457*^9, 3.9121753814085693`*^9, 3.9121759513382463`*^9, 
  3.9123384206510963`*^9, 3.9123389043347054`*^9, 3.913011833178582*^9, 
  3.913299871226774*^9, 3.913380574750444*^9, 3.91338422486241*^9, 
  3.913384477858614*^9, 3.913385480548478*^9, 3.913385903251761*^9, 
  3.9133864370472918`*^9, 3.913386861588985*^9, 3.91338846505655*^9, 
  3.9133894299596033`*^9, 3.9134317906594667`*^9, 3.913432571288931*^9, 
  3.9134326117393703`*^9, 3.913432744190218*^9, 3.9134336266510878`*^9, 
  3.922334075592079*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"f5a8c03f-454f-4d37-807f-1077cc57c21f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "parameter", " ", "c", " ", "depends", " ", "on", " ", "\[Epsilon]"}], 
    " ", ",", " ", 
    RowBox[{
    "while", " ", "\[Gamma]", " ", "is", " ", "a", " ", "constant", " ", 
     RowBox[{"(", 
      RowBox[{"Eq", ".", " ", 
       RowBox[{"(", "14", ")"}]}], ")"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"c", "=", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Gamma]", "4"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}]}]}], ";"}]}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"9cdc482f-8fc2-45a2-aa90-33c6268af6fe"],

Cell[TextData[{
 "We assume that ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["u", 
    RowBox[{"n", ",", "j"}]], TraditionalForm]],ExpressionUUID->
  "66512f6a-cb97-429d-8478-2062da3cceed"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", 
    RowBox[{"n", ",", "1"}]], TraditionalForm]],ExpressionUUID->
  "7f0a3a57-f0a3-4b97-8b4c-1b9376a3c756"],
 " has been already calculated up to order n-1 .\nWe start with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", 
     RowBox[{"-", "1"}]], "=", 
    RowBox[{
     RowBox[{"-", "I"}], " ", "x"}]}], TraditionalForm]],ExpressionUUID->
  "de56e490-113e-44ba-9962-78f17ecee67d"],
 " , ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "0"], "=", "0"}], TraditionalForm]],ExpressionUUID->
  "865576a3-4c2a-458c-bd3f-14a42c450848"],
 " , ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["u", 
     RowBox[{"0", ",", "1"}]], "=", "2"}], TraditionalForm]],ExpressionUUID->
  "5bbe44b1-ab17-46f2-a9ad-f0085f980817"],
 " , and continue with n=1, 2, 3..."
}], "Text",
 CellChangeTimes->{{3.912174039517584*^9, 
  3.912174042525775*^9}},ExpressionUUID->"79fa467f-5e66-45f6-baa9-\
91ea50cd64f9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", 
    RowBox[{"0", ",", "1"}], "]"}], "=", "2"}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["u", "c"], "=", 
    RowBox[{
     RowBox[{"u", "[", 
      RowBox[{"0", ",", "1"}], "]"}], 
     SuperscriptBox["\[Gamma]", "2"], 
     SuperscriptBox[
      RowBox[{"Sech", "[", 
       RowBox[{"\[Gamma]", " ", "x"}], "]"}], "2"]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"lowest", " ", "order", " ", "of", " ", "core", " ", "expansion"}],
    " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["A", "1"], "=", 
    RowBox[{"-", 
     FractionBox["I", "\[Epsilon]"]}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "starting", " ", "value", " ", "for", " ", "the", " ", "dervative", " ", 
    SubscriptBox["A", 
     RowBox[{",", "1"}]]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.912007897419537*^9, 3.912007899626822*^9}, {
   3.912007982522779*^9, 3.9120079830506563`*^9}, 3.912167575773509*^9, {
   3.912174209803941*^9, 3.912174221115489*^9}, {3.913385661513629*^9, 
   3.913385682873193*^9}, {3.9133857326149797`*^9, 3.9133857961208344`*^9}, {
   3.913385852056778*^9, 3.9133858870810957`*^9}, {3.913385993995303*^9, 
   3.913385996760942*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"5f6eeb09-e083-4efc-a4dc-beba1f948f3c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "simplification", " ", "operator", " ", "for", " ", "hyperbolic", " ", 
    "functions"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"simp", "[", "f_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "ff", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ff", "=", 
       RowBox[{"TrigExpand", "[", "f", "]"}]}], ";", 
      RowBox[{"(*", " ", 
       RowBox[{"expand", " ", "multiple", " ", "angles"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"eliminate", " ", "powers", " ", "of", " ", 
        RowBox[{"Tanh", "[", 
         RowBox[{"\[Gamma]", " ", "x"}], "]"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{"ff", ",", 
           RowBox[{"Tanh", "[", 
            RowBox[{"\[Gamma]", " ", "x"}], "]"}]}], "]"}], ">", "1"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"ff", "=", 
         RowBox[{"ExpandAll", "[", 
          RowBox[{"ff", "/.", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Tanh", "[", 
              RowBox[{"\[Gamma]", " ", "x"}], "]"}], 
             RowBox[{"nx_", "/;", 
              RowBox[{"(", 
               RowBox[{"nx", ">=", "2"}], ")"}]}]], "->", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox[
                RowBox[{"Sech", "[", 
                 RowBox[{"\[Gamma]", " ", "x"}], "]"}], "2"]}], ")"}], 
             SuperscriptBox[
              RowBox[{"Tanh", "[", 
               RowBox[{"\[Gamma]", " ", "x"}], "]"}], 
              RowBox[{"nx", "-", "2"}]]}]}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"only", " ", "powers", " ", "of", " ", 
        RowBox[{"Sech", "[", 
         RowBox[{"\[Gamma]", " ", "x"}], "]"}], " ", "is", " ", "expected", 
        " ", "to", " ", "remain"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "with", " ", "a", " ", "possible", " ", "factor", " ", "of", " ", 
        RowBox[{"Tanh", "[", 
         RowBox[{"\[Gamma]", " ", "x"}], "]"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"no", " ", "other", " ", "hyperbolic", " ", "functions"}], " ",
        "*)"}], "\[IndentingNewLine]", "ff"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{3.913433048099926*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"4330aea3-3bbb-431e-bde9-977401bec52c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{"Monitor", "[", 
   RowBox[{"(*", " ", 
    RowBox[{"show", " ", "progress", " ", "of", " ", "n"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"Assume", " ", "that", " ", 
        SubscriptBox["A", 
         RowBox[{"n", ",", "1"}]], " ", "and", " ", 
        RowBox[{"u", "[", 
         RowBox[{"n", ",", "j"}], "]"}], " ", "is", " ", "known", " ", "up", 
        " ", "to", " ", "order", " ", "n"}], "-", "1"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "we", " ", "add", " ", "a", " ", "yet", " ", "unknown", " ", 
        "function", " ", "\[IndentingNewLine]", 
        RowBox[{"An1", "[", "x", "]"}]}], "\[Congruent]", 
       RowBox[{
        SubscriptBox["A", 
         RowBox[{"n", ",", "1"}]], " ", "to", " ", "the", " ", "already", " ",
         "calculated", " ", "terms", " ", "of", " ", 
        SubscriptBox["A", 
         RowBox[{",", "1"}]]}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"add", " ", 
        SuperscriptBox[
         RowBox[{"O", "[", "\[Epsilon]", "]"}], 
         RowBox[{"n", "+", "1"}]], " ", "to", " ", "convert", " ", 
        "polynomial", " ", "to", " ", "n"}], "-", 
       RowBox[{"th", " ", "order", " ", "SeriesData", " ", "object"}]}], " ", 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "this", " ", "way", " ", "we", " ", "avoid", " ", "the", " ", 
       "calculation", " ", "of", " ", "terms", " ", "with", " ", "large", " ",
        "powers", " ", "of", " ", "\[Epsilon]"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["A", "1"], "=", 
        RowBox[{
         SubscriptBox["A", "1"], "+", 
         RowBox[{
          RowBox[{"An1", "[", "x", "]"}], 
          SuperscriptBox["\[Epsilon]", "n"]}], "+", 
         SuperscriptBox[
          RowBox[{"O", "[", "\[Epsilon]", "]"}], 
          RowBox[{"n", "+", "1"}]]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        SubscriptBox["A", "2"], "=", 
        RowBox[{"simp", "[", 
         RowBox[{"D", "[", 
          RowBox[{
           SubscriptBox["A", "1"], ",", "x"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        SubscriptBox["A", "3"], "=", 
        RowBox[{"simp", "[", 
         RowBox[{"D", "[", 
          RowBox[{
           SubscriptBox["A", "2"], ",", "x"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        SubscriptBox["A", "4"], "=", 
        RowBox[{"simp", "[", 
         RowBox[{"D", "[", 
          RowBox[{
           SubscriptBox["A", "3"], ",", "x"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "We", " ", "calculate", " ", "terms", " ", "in", " ", "equation", " ",
          "\[IndentingNewLine]", 
         FormBox[
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Epsilon]", "2"], "[", 
             RowBox[{
              SubscriptBox["A", 
               RowBox[{",", "4"}]], "+", 
              RowBox[{"4", 
               SubscriptBox["A", 
                RowBox[{",", "1"}]], 
               SubscriptBox["A", 
                RowBox[{",", "3"}]]}], "+", 
              RowBox[{"3", 
               SuperscriptBox[
                RowBox[{"(", 
                 SubscriptBox["A", 
                  RowBox[{",", "2"}]], ")"}], "2"]}], "+", 
              RowBox[{"6", 
               SuperscriptBox[
                RowBox[{"(", 
                 SubscriptBox["A", 
                  RowBox[{",", "1"}]], ")"}], "2"], 
               SubscriptBox["A", 
                RowBox[{",", "2"}]]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                SubscriptBox["A", 
                 RowBox[{",", "1"}]], ")"}], "4"]}], "]"}], "+", 
            SubscriptBox["A", 
             RowBox[{",", "2"}]], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              SubscriptBox["A", 
               RowBox[{",", "1"}]], ")"}], "2"], "+", 
            RowBox[{"6", 
             SubscriptBox["u", "c"]}], "-", "c"}], "=", "0"}],
          TraditionalForm]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"ea4", "=", 
        RowBox[{"Normal", "[", 
         RowBox[{
          RowBox[{"ExpandAll", "[", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], 
            SubscriptBox["A", "4"]}], "]"}], "+", 
          SuperscriptBox[
           RowBox[{"O", "[", "\[Epsilon]", "]"}], "n"]}], "]"}]}], ";", 
       RowBox[{"(*", " ", 
        RowBox[{"term", " ", 
         SuperscriptBox["\[Epsilon]", "2"], 
         SubscriptBox["A", 
          RowBox[{",", "4"}]]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Normal", " ", "converts", " ", "back", " ", "to", " ", "regular", 
         " ", "expressions", " ", "polynomial", " ", "in", " ", 
         "\[Epsilon]"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"eA1A3", "=", 
        RowBox[{"Normal", "[", 
         RowBox[{
          RowBox[{"simp", "[", 
           RowBox[{"4", 
            SuperscriptBox["\[Epsilon]", "2"], 
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "3"]}], "]"}], "+", 
          SuperscriptBox[
           RowBox[{"O", "[", "\[Epsilon]", "]"}], "n"]}], "]"}]}], ";", 
       RowBox[{"(*", " ", 
        RowBox[{"term", " ", "4", 
         SuperscriptBox["\[Epsilon]", "2"], 
         SubscriptBox["A", 
          RowBox[{",", "1"}]], 
         SubscriptBox["A", 
          RowBox[{",", "3"}]]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"eA2p2", "=", 
        RowBox[{"Normal", "[", 
         RowBox[{
          RowBox[{"simp", "[", 
           RowBox[{"3", 
            SuperscriptBox["\[Epsilon]", "2"], 
            SuperscriptBox[
             SubscriptBox["A", "2"], "2"]}], "]"}], "+", 
          SuperscriptBox[
           RowBox[{"O", "[", "\[Epsilon]", "]"}], "n"]}], "]"}]}], ";", 
       RowBox[{"(*", " ", 
        RowBox[{"term", " ", "3", 
         SuperscriptBox["\[Epsilon]", "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["A", 
            RowBox[{",", "2"}]], ")"}], "2"]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"A1p2", "=", 
        RowBox[{"simp", "[", 
         SuperscriptBox[
          SubscriptBox["A", "1"], "2"], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eA1p2A2", "=", 
        RowBox[{"Normal", "[", 
         RowBox[{
          RowBox[{"simp", "[", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", "2"], "A1p2", " ", 
            SubscriptBox["A", "2"]}], "]"}], "+", 
          SuperscriptBox[
           RowBox[{"O", "[", "\[Epsilon]", "]"}], "n"]}], "]"}]}], ";", 
       RowBox[{"(*", " ", 
        RowBox[{"term", " ", 
         SuperscriptBox["\[Epsilon]", "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["A", 
            RowBox[{",", "1"}]], ")"}], "2"], 
         SubscriptBox["A", 
          RowBox[{",", "2"}]]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"eA1p4", "=", 
        RowBox[{"Normal", "[", 
         RowBox[{"simp", "[", 
          RowBox[{
           SuperscriptBox["\[Epsilon]", "2"], 
           SuperscriptBox["A1p2", "2"]}], "]"}], "]"}]}], ";", 
       RowBox[{"(*", " ", 
        RowBox[{"term", " ", 
         SuperscriptBox["\[Epsilon]", "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["A", 
            RowBox[{",", "1"}]], ")"}], "4"]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        SubscriptBox["A", "2"], "=", 
        RowBox[{"Normal", "[", 
         RowBox[{
          SubscriptBox["A", "2"], "+", 
          SuperscriptBox[
           RowBox[{"O", "[", "\[Epsilon]", "]"}], "n"]}], "]"}]}], ";", 
       RowBox[{"(*", " ", 
        RowBox[{"term", " ", 
         SubscriptBox["A", 
          RowBox[{",", "2"}]]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"A1p2", "=", 
        RowBox[{"Normal", "[", "A1p2", "]"}]}], ";", 
       RowBox[{"(*", " ", 
        RowBox[{"term", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["A", 
            RowBox[{",", "1"}]], ")"}], "2"]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"if", " ", "n"}], "=", 
         RowBox[{
          RowBox[{"1", " ", "or", " ", "n"}], "=", 
          RowBox[{"2", " ", "no", " ", 
           SuperscriptBox["\[Epsilon]", "2"], " ", "term", " ", "is", " ", 
           "needed", " ", "in", " ", "c"}]}]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"cn", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"n", ">", "2"}], ",", "c", ",", 
          RowBox[{"c", "/.", 
           RowBox[{"\[Epsilon]", "->", "0"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "it", " ", "is", " ", "enough", " ", "to", " ", "know", " ", 
          SubscriptBox["u", "c"], " ", "to", " ", "order", " ", "n"}], "-", 
         RowBox[{"1", " ", "here"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"eq", "=", 
        RowBox[{"Expand", "[", 
         RowBox[{"ea4", "+", "eA1A3", "+", "eA2p2", "+", 
          RowBox[{"6", "eA1p2A2"}], "+", "eA1p4", "+", 
          SubscriptBox["A", "2"], "+", "A1p2", "+", 
          RowBox[{"6", 
           SubscriptBox["u", "c"]}], "-", "cn"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"check", " ", "that", " ", "only", " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}], "-", 
         RowBox[{
         "th", " ", "powers", " ", "of", " ", "\[Epsilon]", " ", "remain"}]}],
         " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "this", " ", "shows", " ", "that", " ", "lower", " ", "order", " ", 
         "terms", " ", "have", " ", "been", " ", "calculated", " ", 
         "correctly"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Exponent", "[", 
            RowBox[{"eq", ",", "\[Epsilon]"}], "]"}], "!=", 
           RowBox[{"n", "-", "1"}]}], " ", "||", 
          RowBox[{
           RowBox[{"Exponent", "[", 
            RowBox[{"eq", ",", "\[Epsilon]", ",", "Min"}], "]"}], "!=", 
           RowBox[{"n", "-", "1"}]}]}], " ", ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "Print", "[", "\"\<Wrong powers of \[Epsilon] in eq\>\"", "]"}], 
          ";", "Break"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"solve", " ", "for", " ", 
         SubscriptBox["A", 
          RowBox[{"n", ",", "1"}]]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"An1x", "=", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{"eq", "==", "0"}], ",", 
           RowBox[{"An1", "[", "x", "]"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "check", " ", "that", " ", "no", " ", "powers", " ", "of", " ", 
         RowBox[{"Tanh", "[", 
          RowBox[{"\[Gamma]", " ", "x"}], "]"}], " ", "remain"}], " ", "*)"}],
        "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{"An1x", ",", 
            RowBox[{"Tanh", "[", 
             RowBox[{"\[Gamma]", " ", "x"}], "]"}]}], "]"}], ">", "1"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", "\"\<Too high power of tanh\>\"", "]"}], ";", 
          "Break"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"function", " ", 
         SubscriptBox["A", "1"], " ", "calculated", " ", "up", " ", "to", " ",
          "order", " ", "n"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        SubscriptBox["A", "1"], "=", 
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{
            RowBox[{"Normal", "[", 
             SubscriptBox["A", "1"], "]"}], "/.", 
            RowBox[{
             RowBox[{"An1", "[", "x", "]"}], "->", "An1x"}]}], "]"}], ",", 
          "\[Epsilon]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "if", " ", "n", " ", "is", " ", "even", " ", "we", " ", "need", " ", 
         "to", " ", "calculate", " ", 
         RowBox[{"u", "[", 
          RowBox[{
           RowBox[{"n", "/", "2"}], ",", "j"}], "]"}]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"use", " ", 
          RowBox[{"Eqs", ".", " ", 
           RowBox[{"(", "39", ")"}]}]}], "-", 
         RowBox[{
          RowBox[{"(", "42", ")"}], " ", "of", " ", "Paper", " ", 
          RowBox[{"I", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"EvenQ", "[", "n", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"nn", "=", 
           FractionBox["n", "2"]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Do", "[", 
           RowBox[{"(*", " ", 
            RowBox[{
             SubscriptBox["R", 
              RowBox[{"n", ",", "j"}]], " ", "\[Congruent]", " ", 
             RowBox[{"R", "[", "j", "]"}]}], " ", "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"R", "[", "j", "]"}], "=", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"j", "<=", "nn"}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"-", "16"}], " ", 
                  SuperscriptBox["j", "4"], 
                  RowBox[{"u", "[", 
                   RowBox[{
                    RowBox[{"nn", "-", "1"}], ",", "j"}], "]"}]}], ",", "0"}],
                 "]"}], "\[IndentingNewLine]", "+", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"j", "<=", 
                  RowBox[{"nn", "+", "1"}]}], ",", "\[IndentingNewLine]", 
                 RowBox[{"8", 
                  RowBox[{"(", 
                   RowBox[{"j", "-", "1"}], ")"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "j"}], "-", "1"}], ")"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", 
                    SuperscriptBox["j", "2"]}], "-", 
                    RowBox[{"2", "j"}], "+", "1"}], ")"}], 
                  RowBox[{"u", "[", 
                   RowBox[{
                    RowBox[{"nn", "-", "1"}], ",", 
                    RowBox[{"j", "-", "1"}]}], "]"}]}], ",", "0"}], "]"}], 
               "\[IndentingNewLine]", "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "j"}], "-", "4"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "j"}], "-", "3"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "j"}], "-", "2"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "j"}], "-", "1"}], ")"}], 
                RowBox[{"u", "[", 
                 RowBox[{
                  RowBox[{"nn", "-", "1"}], ",", 
                  RowBox[{"j", "-", "2"}]}], "]"}]}], "\[IndentingNewLine]", 
               "-", 
               RowBox[{"3", 
                RowBox[{"Sum", "[", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"Sum", "[", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"u", "[", 
                    RowBox[{"l", ",", "m"}], "]"}], 
                    RowBox[{"u", "[", 
                    RowBox[{
                    RowBox[{"nn", "-", "l"}], ",", 
                    RowBox[{"j", "-", "m"}]}], "]"}]}], "\[IndentingNewLine]",
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"m", ",", 
                    RowBox[{"Max", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"j", "-", "nn", "+", "l", "-", "1"}]}], "]"}], 
                    ",", 
                    RowBox[{"Min", "[", 
                    RowBox[{
                    RowBox[{"l", "+", "1"}], ",", 
                    RowBox[{"j", "-", "1"}]}], "]"}]}], "}"}]}], "]"}], 
                  "\[IndentingNewLine]", ",", 
                  RowBox[{"{", 
                   RowBox[{"l", ",", "1", ",", 
                    RowBox[{"nn", "-", "1"}]}], "}"}]}], "]"}]}], 
               "\[IndentingNewLine]", "+", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"j", "<=", "nn"}], ",", 
                 RowBox[{"16", 
                  RowBox[{"u", "[", 
                   RowBox[{
                    RowBox[{"nn", "-", "1"}], ",", "j"}], "]"}]}], ",", "0"}],
                 "]"}]}]}], ";"}], "\[IndentingNewLine]", ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "2", ",", 
              RowBox[{"nn", "+", "2"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"u", "[", 
            RowBox[{"nn", ",", 
             RowBox[{"nn", "+", "1"}]}], "]"}], "=", 
           RowBox[{
            RowBox[{"R", "[", 
             RowBox[{"nn", "+", "2"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"12", "-", 
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{"nn", "+", "1"}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "nn"}], "+", "3"}], ")"}]}]}], ")"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Do", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"u", "[", 
              RowBox[{"nn", ",", 
               RowBox[{"j", "-", "1"}]}], "]"}], "=", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"R", "[", "j", "]"}], "-", 
                RowBox[{"4", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["j", "2"], "-", "1"}], ")"}], 
                 RowBox[{"u", "[", 
                  RowBox[{"nn", ",", "j"}], "]"}]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"12", "-", 
                RowBox[{"2", 
                 RowBox[{"(", 
                  RowBox[{"j", "-", "1"}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "j"}], "-", "1"}], ")"}]}]}], ")"}]}]}], 
            "\[IndentingNewLine]", ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"nn", "+", "1"}], ",", "2", ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{"add", " ", 
            SuperscriptBox["\[Epsilon]", 
             RowBox[{"2", "nn"}]], " ", "term", " ", "to", " ", "expansion", 
            " ", "result", " ", 
            SubscriptBox["u", "c"], " ", "for", " ", "the", " ", "core"}], 
           " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           SubscriptBox["u", "c"], "+=", 
           RowBox[{
            SuperscriptBox["\[Epsilon]", 
             RowBox[{"2", "nn"}]], 
            SuperscriptBox["\[Gamma]", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"nn", "+", "1"}], ")"}]}]], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"u", "[", 
                RowBox[{"nn", ",", "j"}], "]"}], 
               SuperscriptBox[
                RowBox[{"Sech", "[", 
                 RowBox[{"\[Gamma]", " ", "x"}], "]"}], 
                RowBox[{"2", "j"}]]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{"nn", "+", "1"}]}], "}"}]}], "]"}]}]}]}]}], 
        "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"2", 
         SubscriptBox["n", "max"]}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
    ",", "n"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9120074735238943`*^9, {3.912007934326893*^9, 3.9120079930400677`*^9}, {
   3.912008337537017*^9, 3.91200836797219*^9}, {3.912008420240986*^9, 
   3.9120084781278467`*^9}, {3.912008553760851*^9, 3.912008612784993*^9}, {
   3.912008648976819*^9, 3.912008653265106*^9}, {3.912008750816819*^9, 
   3.912008754656889*^9}, {3.912008806592708*^9, 3.912008808976905*^9}, {
   3.9120088592159643`*^9, 3.912008863104033*^9}, {3.912167235524787*^9, 
   3.912167258158575*^9}, {3.9121676038551617`*^9, 3.912167613709045*^9}, {
   3.912174281863839*^9, 3.912174320733181*^9}, {3.9121743847933283`*^9, 
   3.91217446847968*^9}, {3.9121746600578337`*^9, 3.912174698839107*^9}, {
   3.9121747611599903`*^9, 3.912174777928043*^9}, {3.912174821325096*^9, 
   3.91217488940627*^9}, {3.912174966849135*^9, 3.9121749915820417`*^9}, {
   3.912175026064496*^9, 3.912175057486176*^9}, {3.912175091894925*^9, 
   3.9121750925401382`*^9}, {3.912175150133185*^9, 3.91217516245483*^9}, {
   3.912175244607019*^9, 3.912175279940055*^9}, 3.912175321711174*^9, 
   3.9133842602569304`*^9, {3.9133844021929483`*^9, 3.913384410816098*^9}, {
   3.913386030718454*^9, 3.9133860468143167`*^9}, {3.913386076830608*^9, 
   3.913386102438754*^9}, {3.913386165135724*^9, 3.91338618132699*^9}, {
   3.913386247278199*^9, 3.9133862872326097`*^9}, {3.913386773454336*^9, 
   3.913386842622827*^9}, {3.913431902853998*^9, 3.91343190933473*^9}, {
   3.913431948358201*^9, 3.9134319876369333`*^9}, {3.913432429476849*^9, 
   3.9134324337325*^9}, {3.913432542036585*^9, 3.913432553450457*^9}, {
   3.9134325982633257`*^9, 3.913432600325612*^9}, {3.913432641412785*^9, 
   3.913432695844392*^9}, 3.913432729094046*^9, {3.91343315448044*^9, 
   3.913433172767789*^9}, {3.913433292211732*^9, 3.913433306646967*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"03966ea5-39c2-47db-bc3c-54af56f00a29"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8.538819`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.912008053505406*^9, 3.912008401117378*^9, 
  3.9120088975411987`*^9, 3.912009232586114*^9, 3.9120096643163424`*^9, 
  3.912056607639135*^9, 3.912165134956278*^9, 3.912165935621854*^9, 
  3.912167656124642*^9, 3.912174488484543*^9, 3.9121747245748*^9, 
  3.912174802784121*^9, 3.912175194760542*^9, 3.912175392271103*^9, 
  3.912175963863867*^9, 3.9123384442237673`*^9, 3.912338915188986*^9, 
  3.913011843519314*^9, 3.913299882797168*^9, 3.913384414254882*^9, 
  3.913384483194252*^9, 3.913386191220381*^9, 3.9133862924098997`*^9, 
  3.9133864428936234`*^9, 3.913386866646133*^9, 3.9133884934463177`*^9, 
  3.9133894388135433`*^9, 3.913432006294414*^9, 3.913432577151565*^9, 
  3.91343261240831*^9, 3.913432753617984*^9, 3.913433635694314*^9, 
  3.92233408429066*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"06919e3c-0ba5-458a-aa9c-5754de6f4716"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"print", " ", "first", " ", "pr", " ", "order", " ", "of", " ", 
     SubscriptBox["u", 
      RowBox[{"n", ",", "j"}]]}], "\[Congruent]", 
    RowBox[{"u", "[", 
     RowBox[{"n", ",", "j"}], "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pr", "=", "5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"n", ",", "\"\< \>\"", ",", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"n", ",", "j"}], "]"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"n", "+", "1"}]}], "}"}]}], "]"}]}], "]"}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "pr"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.912167615091961*^9, 3.912167618677801*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"bd03fd2c-a57f-497a-ab99-c137d9cffdbf"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "2", "}"}]}],
  SequenceForm[0, " ", {2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.912008057235561*^9, 3.9120084035578337`*^9, 
  3.912008899277775*^9, 3.912009234710382*^9, 3.9120096656382093`*^9, 
  3.912056607695344*^9, 3.9121651350139227`*^9, 3.912165935659583*^9, 
  3.912167658184835*^9, 3.91217472707452*^9, 3.912174804318543*^9, 
  3.912175196958268*^9, 3.912175395679625*^9, 3.9121759639698553`*^9, 
  3.912338445453796*^9, 3.9123389152360983`*^9, 3.9130118435671988`*^9, 
  3.913299882856885*^9, 3.9133844224893293`*^9, 3.913384485786723*^9, 
  3.91338687084182*^9, 3.913388503865725*^9, 3.913389438859807*^9, 
  3.913432010348793*^9, 3.913432753674735*^9, 3.91343363574165*^9, 
  3.9223340843382673`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"4a8247ee-acd6-499b-8b3e-fd99f5c7fd4c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "20"}], ",", "30"}], "}"}]}],
  SequenceForm[1, " ", {-20, 30}],
  Editable->False]], "Print",
 CellChangeTimes->{3.912008057235561*^9, 3.9120084035578337`*^9, 
  3.912008899277775*^9, 3.912009234710382*^9, 3.9120096656382093`*^9, 
  3.912056607695344*^9, 3.9121651350139227`*^9, 3.912165935659583*^9, 
  3.912167658184835*^9, 3.91217472707452*^9, 3.912174804318543*^9, 
  3.912175196958268*^9, 3.912175395679625*^9, 3.9121759639698553`*^9, 
  3.912338445453796*^9, 3.9123389152360983`*^9, 3.9130118435671988`*^9, 
  3.913299882856885*^9, 3.9133844224893293`*^9, 3.913384485786723*^9, 
  3.91338687084182*^9, 3.913388503865725*^9, 3.913389438859807*^9, 
  3.913432010348793*^9, 3.913432753674735*^9, 3.91343363574165*^9, 
  3.922334084338833*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"367c4faa-f8fb-4bb7-9b21-0c0e9a0b0582"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"2", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"60", ",", 
     RowBox[{"-", "930"}], ",", "930"}], "}"}]}],
  SequenceForm[2, " ", {60, -930, 930}],
  Editable->False]], "Print",
 CellChangeTimes->{3.912008057235561*^9, 3.9120084035578337`*^9, 
  3.912008899277775*^9, 3.912009234710382*^9, 3.9120096656382093`*^9, 
  3.912056607695344*^9, 3.9121651350139227`*^9, 3.912165935659583*^9, 
  3.912167658184835*^9, 3.91217472707452*^9, 3.912174804318543*^9, 
  3.912175196958268*^9, 3.912175395679625*^9, 3.9121759639698553`*^9, 
  3.912338445453796*^9, 3.9123389152360983`*^9, 3.9130118435671988`*^9, 
  3.913299882856885*^9, 3.9133844224893293`*^9, 3.913384485786723*^9, 
  3.91338687084182*^9, 3.913388503865725*^9, 3.913389438859807*^9, 
  3.913432010348793*^9, 3.913432753674735*^9, 3.91343363574165*^9, 
  3.9223340843394136`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"0b10b0a5-b03f-4be1-9af0-762575283808"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"3", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2472"}], ",", "21036", ",", 
     RowBox[{"-", "66216"}], ",", "49662"}], "}"}]}],
  SequenceForm[3, " ", {-2472, 21036, -66216, 49662}],
  Editable->False]], "Print",
 CellChangeTimes->{3.912008057235561*^9, 3.9120084035578337`*^9, 
  3.912008899277775*^9, 3.912009234710382*^9, 3.9120096656382093`*^9, 
  3.912056607695344*^9, 3.9121651350139227`*^9, 3.912165935659583*^9, 
  3.912167658184835*^9, 3.91217472707452*^9, 3.912174804318543*^9, 
  3.912175196958268*^9, 3.912175395679625*^9, 3.9121759639698553`*^9, 
  3.912338445453796*^9, 3.9123389152360983`*^9, 3.9130118435671988`*^9, 
  3.913299882856885*^9, 3.9133844224893293`*^9, 3.913384485786723*^9, 
  3.91338687084182*^9, 3.913388503865725*^9, 3.913389438859807*^9, 
  3.913432010348793*^9, 3.913432753674735*^9, 3.91343363574165*^9, 
  3.922334084339857*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"dac48b33-34b6-406b-a859-aa27ec628a70"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["240780", "7"]}], ",", 
     RowBox[{"-", 
      FractionBox["3177030", "7"]}], ",", 
     FractionBox["23319570", "7"], ",", 
     RowBox[{"-", 
      FractionBox["48197250", "7"]}], ",", 
     FractionBox["28918350", "7"]}], "}"}]}],
  SequenceForm[4, " ", {
    Rational[-240780, 7], 
    Rational[-3177030, 7], 
    Rational[23319570, 7], 
    Rational[-48197250, 7], 
    Rational[28918350, 7]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.912008057235561*^9, 3.9120084035578337`*^9, 
  3.912008899277775*^9, 3.912009234710382*^9, 3.9120096656382093`*^9, 
  3.912056607695344*^9, 3.9121651350139227`*^9, 3.912165935659583*^9, 
  3.912167658184835*^9, 3.91217472707452*^9, 3.912174804318543*^9, 
  3.912175196958268*^9, 3.912175395679625*^9, 3.9121759639698553`*^9, 
  3.912338445453796*^9, 3.9123389152360983`*^9, 3.9130118435671988`*^9, 
  3.913299882856885*^9, 3.9133844224893293`*^9, 3.913384485786723*^9, 
  3.91338687084182*^9, 3.913388503865725*^9, 3.913389438859807*^9, 
  3.913432010348793*^9, 3.913432753674735*^9, 3.91343363574165*^9, 
  3.922334084340337*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"0c7dc342-b8d1-4eb9-b23c-8af11e18056b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"5", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["11669928", "7"]}], ",", "9297012", ",", 
     RowBox[{"-", 
      FractionBox["1034097024", "7"]}], ",", 
     FractionBox["4511467818", "7"], ",", 
     RowBox[{"-", 
      FractionBox["6991444260", "7"]}], ",", 
     FractionBox["3495722130", "7"]}], "}"}]}],
  SequenceForm[5, " ", {
    Rational[-11669928, 7], 9297012, 
    Rational[-1034097024, 7], 
    Rational[4511467818, 7], 
    Rational[-6991444260, 7], 
    Rational[3495722130, 7]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.912008057235561*^9, 3.9120084035578337`*^9, 
  3.912008899277775*^9, 3.912009234710382*^9, 3.9120096656382093`*^9, 
  3.912056607695344*^9, 3.9121651350139227`*^9, 3.912165935659583*^9, 
  3.912167658184835*^9, 3.91217472707452*^9, 3.912174804318543*^9, 
  3.912175196958268*^9, 3.912175395679625*^9, 3.9121759639698553`*^9, 
  3.912338445453796*^9, 3.9123389152360983`*^9, 3.9130118435671988`*^9, 
  3.913299882856885*^9, 3.9133844224893293`*^9, 3.913384485786723*^9, 
  3.91338687084182*^9, 3.913388503865725*^9, 3.913389438859807*^9, 
  3.913432010348793*^9, 3.913432753674735*^9, 3.91343363574165*^9, 
  3.922334084340818*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"1f723abc-f5da-46b2-93f3-22a8cb5b83de"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"integrate", " ", 
    SubscriptBox["A", 
     RowBox[{"n", ",", "1"}]], " ", "to", " ", "get", " ", 
    SubscriptBox["A", "n"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "definite", " ", "integral", " ", "would", " ", "be", " ", "much", " ", 
    "slower"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Timing", "[", 
   RowBox[{"Monitor", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", "n", "]"}], "=", 
         RowBox[{"simp", "[", 
          RowBox[{"Integrate", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              SubscriptBox["A", "1"], ",", "\[Epsilon]", ",", "n"}], "]"}], 
            ",", "x"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"2", 
          SubscriptBox["n", "max"]}]}], "}"}]}], "]"}], "\[IndentingNewLine]",
      ",", "n"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.91200747959002*^9, 3.9120079720545053`*^9, 3.912009594765521*^9, {
   3.912175400795178*^9, 3.9121754026182833`*^9}, 3.91217543316287*^9, 
   3.913384565035863*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"783c8152-d478-4f7a-aea9-e9a98fd704c8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"16.6529`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9120080797914133`*^9, 3.912009685533555*^9, 
  3.912056627591189*^9, 3.912165154430126*^9, 3.9121659531651363`*^9, 
  3.912167678204879*^9, 3.9121754523399*^9, 3.912175987168222*^9, 
  3.912338465130754*^9, 3.9123389335750227`*^9, 3.9130118610153503`*^9, 
  3.9132999017824907`*^9, 3.913384535298148*^9, 3.913384569968102*^9, 
  3.913386927213619*^9, 3.9133885268527803`*^9, 3.913389455673297*^9, 
  3.913432030405983*^9, 3.913432770566874*^9, 3.913433652521286*^9, 
  3.922334100970684*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"4b8c03f4-d998-429c-81b6-72434e5ee6f5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"for", " ", "even", " ", "n", " ", "check", " ", "that", " ", 
    SubscriptBox["A", "n"], " ", "tends", " ", "to", " ", "zero", " ", "at", 
    " ", "infinity"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"if", " ", "not"}], ",", " ", 
    RowBox[{"subtract", " ", "the", " ", "appropriate", " ", "constant"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"lan", "=", 
      RowBox[{
       RowBox[{"A", "[", "n", "]"}], "/.", 
       RowBox[{
        RowBox[{"Sech", "[", 
         RowBox[{"\[Gamma]", " ", "x"}], "]"}], "->", "0"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"lan", "!=", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", "n", "]"}], "-=", "lan"}], ";", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\< corrected for \>\"", ",", "n"}], "]"}]}]}], "]"}]}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{"2", 
       SubscriptBox["n", "max"]}], ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.912007481771285*^9, {3.912009596935916*^9, 3.91200959847692*^9}, 
   3.913384572635339*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"3a35a572-6df6-4f69-8bc7-ad6ba0f49d58"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "print", " ", "the", " ", "even", " ", "order", " ", "functions", " ", 
    SubscriptBox["A", "n"], " ", "up", " ", "to", " ", "order", " ", "pr"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pr", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"n", ",", "\"\< , \>\"", ",", 
       RowBox[{"Factor", "[", 
        RowBox[{"A", "[", "n", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
     ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "pr", ",", "2"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.912009599431018*^9, 3.9120096017613287`*^9}, 
   3.9121677447078743`*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"cdde5d21-aa0a-4043-9214-51d6fde0c6b6"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0", "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", "0"}],
  
  SequenceForm[0, " , ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.9120080937691193`*^9, 3.9120097068523197`*^9, 
  3.912056631905943*^9, 3.912165154502842*^9, 3.912165953205222*^9, 
  3.912167746619547*^9, 3.912175459597968*^9, 3.9121759982277603`*^9, 
  3.9123384675259523`*^9, 3.9123389336344423`*^9, 3.913011861073956*^9, 
  3.9132999018367977`*^9, 3.91338454090197*^9, 3.913384578167158*^9, 
  3.9133869333421183`*^9, 3.913388535727372*^9, 3.9133894557203836`*^9, 
  3.913432036506651*^9, 3.913432770628191*^9, 3.913433652573969*^9, 
  3.922334101022183*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"5567d1f1-488b-4e8c-bd69-98371c2e5d8c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"2", "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", 
   RowBox[{"15", " ", 
    SuperscriptBox["\[Gamma]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Sech", "[", 
      RowBox[{"x", " ", "\[Gamma]"}], "]"}], "2"]}]}],
  SequenceForm[
  2, " , ", 15 $CellContext`\[Gamma]^2 
   Sech[$CellContext`x $CellContext`\[Gamma]]^2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9120080937691193`*^9, 3.9120097068523197`*^9, 
  3.912056631905943*^9, 3.912165154502842*^9, 3.912165953205222*^9, 
  3.912167746619547*^9, 3.912175459597968*^9, 3.9121759982277603`*^9, 
  3.9123384675259523`*^9, 3.9123389336344423`*^9, 3.913011861073956*^9, 
  3.9132999018367977`*^9, 3.91338454090197*^9, 3.913384578167158*^9, 
  3.9133869333421183`*^9, 3.913388535727372*^9, 3.9133894557203836`*^9, 
  3.913432036506651*^9, 3.913432770628191*^9, 3.913433652573969*^9, 
  3.92233410102276*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"0ff42f76-b66b-4430-94cd-783dcef5bca1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["525", "2"], " ", 
    SuperscriptBox["\[Gamma]", "4"], " ", 
    SuperscriptBox[
     RowBox[{"Sech", "[", 
      RowBox[{"x", " ", "\[Gamma]"}], "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"Sech", "[", 
         RowBox[{"x", " ", "\[Gamma]"}], "]"}], "2"]}]}], ")"}]}]}],
  SequenceForm[
  4, " , ", Rational[525, 2] $CellContext`\[Gamma]^4 
   Sech[$CellContext`x $CellContext`\[Gamma]]^2 (-2 + 
    3 Sech[$CellContext`x $CellContext`\[Gamma]]^2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.9120080937691193`*^9, 3.9120097068523197`*^9, 
  3.912056631905943*^9, 3.912165154502842*^9, 3.912165953205222*^9, 
  3.912167746619547*^9, 3.912175459597968*^9, 3.9121759982277603`*^9, 
  3.9123384675259523`*^9, 3.9123389336344423`*^9, 3.913011861073956*^9, 
  3.9132999018367977`*^9, 3.91338454090197*^9, 3.913384578167158*^9, 
  3.9133869333421183`*^9, 3.913388535727372*^9, 3.9133894557203836`*^9, 
  3.913432036506651*^9, 3.913432770628191*^9, 3.913433652573969*^9, 
  3.9223341010234127`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"10d1c387-8af4-4423-8835-60f63dfc4419"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"6", "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["3", "2"], " ", 
    SuperscriptBox["\[Gamma]", "6"], " ", 
    SuperscriptBox[
     RowBox[{"Sech", "[", 
      RowBox[{"x", " ", "\[Gamma]"}], "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"8050", "-", 
      RowBox[{"49317", " ", 
       SuperscriptBox[
        RowBox[{"Sech", "[", 
         RowBox[{"x", " ", "\[Gamma]"}], "]"}], "2"]}], "+", 
      RowBox[{"49317", " ", 
       SuperscriptBox[
        RowBox[{"Sech", "[", 
         RowBox[{"x", " ", "\[Gamma]"}], "]"}], "4"]}]}], ")"}]}]}],
  SequenceForm[
  6, " , ", Rational[3, 2] $CellContext`\[Gamma]^6 
   Sech[$CellContext`x $CellContext`\[Gamma]]^2 (8050 - 49317 
    Sech[$CellContext`x $CellContext`\[Gamma]]^2 + 
    49317 Sech[$CellContext`x $CellContext`\[Gamma]]^4)],
  Editable->False]], "Print",
 CellChangeTimes->{3.9120080937691193`*^9, 3.9120097068523197`*^9, 
  3.912056631905943*^9, 3.912165154502842*^9, 3.912165953205222*^9, 
  3.912167746619547*^9, 3.912175459597968*^9, 3.9121759982277603`*^9, 
  3.9123384675259523`*^9, 3.9123389336344423`*^9, 3.913011861073956*^9, 
  3.9132999018367977`*^9, 3.91338454090197*^9, 3.913384578167158*^9, 
  3.9133869333421183`*^9, 3.913388535727372*^9, 3.9133894557203836`*^9, 
  3.913432036506651*^9, 3.913432770628191*^9, 3.913433652573969*^9, 
  3.922334101023954*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"034c15f5-459e-46b9-ba54-34c4ff97a183"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"8", "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["15", "4"], " ", 
    SuperscriptBox["\[Gamma]", "8"], " ", 
    SuperscriptBox[
     RowBox[{"Sech", "[", 
      RowBox[{"x", " ", "\[Gamma]"}], "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "71444"}], "+", 
      RowBox[{"1180230", " ", 
       SuperscriptBox[
        RowBox[{"Sech", "[", 
         RowBox[{"x", " ", "\[Gamma]"}], "]"}], "2"]}], "-", 
      RowBox[{"3674484", " ", 
       SuperscriptBox[
        RowBox[{"Sech", "[", 
         RowBox[{"x", " ", "\[Gamma]"}], "]"}], "4"]}], "+", 
      RowBox[{"2755863", " ", 
       SuperscriptBox[
        RowBox[{"Sech", "[", 
         RowBox[{"x", " ", "\[Gamma]"}], "]"}], "6"]}]}], ")"}]}]}],
  SequenceForm[
  8, " , ", Rational[15, 4] $CellContext`\[Gamma]^8 
   Sech[$CellContext`x $CellContext`\[Gamma]]^2 (-71444 + 
    1180230 Sech[$CellContext`x $CellContext`\[Gamma]]^2 - 3674484 
    Sech[$CellContext`x $CellContext`\[Gamma]]^4 + 
    2755863 Sech[$CellContext`x $CellContext`\[Gamma]]^6)],
  Editable->False]], "Print",
 CellChangeTimes->{3.9120080937691193`*^9, 3.9120097068523197`*^9, 
  3.912056631905943*^9, 3.912165154502842*^9, 3.912165953205222*^9, 
  3.912167746619547*^9, 3.912175459597968*^9, 3.9121759982277603`*^9, 
  3.9123384675259523`*^9, 3.9123389336344423`*^9, 3.913011861073956*^9, 
  3.9132999018367977`*^9, 3.91338454090197*^9, 3.913384578167158*^9, 
  3.9133869333421183`*^9, 3.913388535727372*^9, 3.9133894557203836`*^9, 
  3.913432036506651*^9, 3.913432770628191*^9, 3.913433652573969*^9, 
  3.922334101024639*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"b633ea4f-a9f4-494f-bd3d-599634bae814"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"10", "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["3", "14"], " ", 
    SuperscriptBox["\[Gamma]", "10"], " ", 
    SuperscriptBox[
     RowBox[{"Sech", "[", 
      RowBox[{"x", " ", "\[Gamma]"}], "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"24417850", "-", 
      RowBox[{"1024969233", " ", 
       SuperscriptBox[
        RowBox[{"Sech", "[", 
         RowBox[{"x", " ", "\[Gamma]"}], "]"}], "2"]}], "+", 
      RowBox[{"7341284823", " ", 
       SuperscriptBox[
        RowBox[{"Sech", "[", 
         RowBox[{"x", " ", "\[Gamma]"}], "]"}], "4"]}], "-", 
      RowBox[{"15208175025", " ", 
       SuperscriptBox[
        RowBox[{"Sech", "[", 
         RowBox[{"x", " ", "\[Gamma]"}], "]"}], "6"]}], "+", 
      RowBox[{"9124905015", " ", 
       SuperscriptBox[
        RowBox[{"Sech", "[", 
         RowBox[{"x", " ", "\[Gamma]"}], "]"}], "8"]}]}], ")"}]}]}],
  SequenceForm[
  10, " , ", Rational[3, 14] $CellContext`\[Gamma]^10 
   Sech[$CellContext`x $CellContext`\[Gamma]]^2 (24417850 - 1024969233 
    Sech[$CellContext`x $CellContext`\[Gamma]]^2 + 
    7341284823 Sech[$CellContext`x $CellContext`\[Gamma]]^4 - 15208175025 
    Sech[$CellContext`x $CellContext`\[Gamma]]^6 + 
    9124905015 Sech[$CellContext`x $CellContext`\[Gamma]]^8)],
  Editable->False]], "Print",
 CellChangeTimes->{3.9120080937691193`*^9, 3.9120097068523197`*^9, 
  3.912056631905943*^9, 3.912165154502842*^9, 3.912165953205222*^9, 
  3.912167746619547*^9, 3.912175459597968*^9, 3.9121759982277603`*^9, 
  3.9123384675259523`*^9, 3.9123389336344423`*^9, 3.913011861073956*^9, 
  3.9132999018367977`*^9, 3.91338454090197*^9, 3.913384578167158*^9, 
  3.9133869333421183`*^9, 3.913388535727372*^9, 3.9133894557203836`*^9, 
  3.913432036506651*^9, 3.913432770628191*^9, 3.913433652573969*^9, 
  3.9223341010252542`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"2198be88-0659-4e95-8938-1855fdc2e59f"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"for", " ", "odd", " ", "n", " ", "check", " ", "that", " ", 
    SubscriptBox["A", "n"], " ", "is", " ", "zero", " ", "at", " ", "the", 
    " ", "center"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"if", " ", "not"}], ",", " ", 
    RowBox[{"subtract", " ", "the", " ", "appropriate", " ", "constant"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"lan", "=", 
      RowBox[{
       RowBox[{"A", "[", "n", "]"}], "/.", 
       RowBox[{"x", "->", "0"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"lan", "!=", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"A", "[", "n", "]"}], "-=", "lan"}], ";", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\< corrected for \>\"", ",", "n"}], "]"}]}]}], "]"}]}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"2", 
       SubscriptBox["n", "max"]}], ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.912007482979113*^9, {3.9120096035841837`*^9, 3.912009604770361*^9}, 
   3.9133846086508913`*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"514e8d12-8a3a-4edd-b76f-d6e46a98e593"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "print", " ", "the", " ", "odd", " ", "order", " ", "functions", " ", 
    SubscriptBox["A", "n"], " ", "up", " ", "to", " ", "order", " ", "pr"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pr", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"n", ",", "\"\< , \>\"", ",", 
       RowBox[{"Map", "[", 
        RowBox[{"Factor", ",", 
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"A", "[", "n", "]"}], ",", 
           RowBox[{"Tanh", "[", 
            RowBox[{"x", " ", "\[Gamma]"}], "]"}]}], "]"}]}], "]"}]}], "]"}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"-", "1"}], ",", "pr", ",", "2"}], "}"}]}], "]"}]}]}]], "Input",\

 CellChangeTimes->{3.912009607051936*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"d2a4e4ae-40c5-46a6-aae3-de8d4f49e60e"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\" , \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", "x"}]}],
  SequenceForm[-1, " , ", Complex[0, -1] $CellContext`x],
  Editable->False]], "Print",
 CellChangeTimes->{3.9120081003474073`*^9, 3.912009716440073*^9, 
  3.912056644185959*^9, 3.912165168888731*^9, 3.912165953235366*^9, 
  3.912167764311214*^9, 3.9121754716685953`*^9, 3.912176002790605*^9, 
  3.912338472312207*^9, 3.9123389336840353`*^9, 3.9130118611078*^9, 
  3.913299901882043*^9, 3.913384612048045*^9, 3.9133869400608788`*^9, 
  3.9133885441832438`*^9, 3.9133894557548857`*^9, 3.913432043217993*^9, 
  3.913432770663756*^9, 3.913433652607419*^9, 3.9223341010546503`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"46a89f93-7b1a-4dc9-8f64-7a2b3c1bcefb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "x", " ", 
     SuperscriptBox["\[Gamma]", "2"]}], "+", 
    RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Gamma]", " ", 
     RowBox[{"Tanh", "[", 
      RowBox[{"x", " ", "\[Gamma]"}], "]"}]}]}]}],
  SequenceForm[
  1, " , ", Complex[0, -2] $CellContext`x $CellContext`\[Gamma]^2 + 
   Complex[0, 6] $CellContext`\[Gamma] 
    Tanh[$CellContext`x $CellContext`\[Gamma]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9120081003474073`*^9, 3.912009716440073*^9, 
  3.912056644185959*^9, 3.912165168888731*^9, 3.912165953235366*^9, 
  3.912167764311214*^9, 3.9121754716685953`*^9, 3.912176002790605*^9, 
  3.912338472312207*^9, 3.9123389336840353`*^9, 3.9130118611078*^9, 
  3.913299901882043*^9, 3.913384612048045*^9, 3.9133869400608788`*^9, 
  3.9133885441832438`*^9, 3.9133894557548857`*^9, 3.913432043217993*^9, 
  3.913432770663756*^9, 3.913433652607419*^9, 3.922334101055305*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"a9e57052-95c4-4e64-9f00-a018b4ab44ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"3", "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "x", " ", 
     SuperscriptBox["\[Gamma]", "4"]}], "+", 
    RowBox[{"111", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[Gamma]", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Sech", "[", 
       RowBox[{"x", " ", "\[Gamma]"}], "]"}], "2"], " ", 
     RowBox[{"Tanh", "[", 
      RowBox[{"x", " ", "\[Gamma]"}], "]"}]}]}]}],
  SequenceForm[
  3, " , ", Complex[0, 2] $CellContext`x $CellContext`\[Gamma]^4 + 
   Complex[0, 111] $CellContext`\[Gamma]^3 
    Sech[$CellContext`x $CellContext`\[Gamma]]^2 
    Tanh[$CellContext`x $CellContext`\[Gamma]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9120081003474073`*^9, 3.912009716440073*^9, 
  3.912056644185959*^9, 3.912165168888731*^9, 3.912165953235366*^9, 
  3.912167764311214*^9, 3.9121754716685953`*^9, 3.912176002790605*^9, 
  3.912338472312207*^9, 3.9123389336840353`*^9, 3.9130118611078*^9, 
  3.913299901882043*^9, 3.913384612048045*^9, 3.9133869400608788`*^9, 
  3.9133885441832438`*^9, 3.9133894557548857`*^9, 3.913432043217993*^9, 
  3.913432770663756*^9, 3.913433652607419*^9, 3.922334101056712*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"1b318ab5-d28c-4697-a10c-b107c81b223f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"5", "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", "x", " ", 
     SuperscriptBox["\[Gamma]", "6"]}], "+", 
    RowBox[{
     FractionBox["3", "5"], " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[Gamma]", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"632", "-", 
       RowBox[{"4089", " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          RowBox[{"x", " ", "\[Gamma]"}], "]"}], "2"]}], "+", 
       RowBox[{"12267", " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          RowBox[{"x", " ", "\[Gamma]"}], "]"}], "4"]}]}], ")"}], " ", 
     RowBox[{"Tanh", "[", 
      RowBox[{"x", " ", "\[Gamma]"}], "]"}]}]}]}],
  SequenceForm[
  5, " , ", Complex[0, -4] $CellContext`x $CellContext`\[Gamma]^6 + Complex[0, 
      Rational[3, 5]] $CellContext`\[Gamma]^5 (632 - 4089 
     Sech[$CellContext`x $CellContext`\[Gamma]]^2 + 
     12267 Sech[$CellContext`x $CellContext`\[Gamma]]^4) 
    Tanh[$CellContext`x $CellContext`\[Gamma]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9120081003474073`*^9, 3.912009716440073*^9, 
  3.912056644185959*^9, 3.912165168888731*^9, 3.912165953235366*^9, 
  3.912167764311214*^9, 3.9121754716685953`*^9, 3.912176002790605*^9, 
  3.912338472312207*^9, 3.9123389336840353`*^9, 3.9130118611078*^9, 
  3.913299901882043*^9, 3.913384612048045*^9, 3.9133869400608788`*^9, 
  3.9133885441832438`*^9, 3.9133894557548857`*^9, 3.913432043217993*^9, 
  3.913432770663756*^9, 3.913433652607419*^9, 3.922334101057405*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"8a5a3911-4c0b-471e-8513-b3fea2ed841b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"7", "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"10", " ", "\[ImaginaryI]", " ", "x", " ", 
     SuperscriptBox["\[Gamma]", "8"]}], "+", 
    RowBox[{
     FractionBox["9", "7"], " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[Gamma]", "7"], " ", 
     RowBox[{"(", 
      RowBox[{"7460", "+", 
       RowBox[{"49699", " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          RowBox[{"x", " ", "\[Gamma]"}], "]"}], "2"]}], "-", 
       RowBox[{"437100", " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          RowBox[{"x", " ", "\[Gamma]"}], "]"}], "4"]}], "+", 
       RowBox[{"655650", " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          RowBox[{"x", " ", "\[Gamma]"}], "]"}], "6"]}]}], ")"}], " ", 
     RowBox[{"Tanh", "[", 
      RowBox[{"x", " ", "\[Gamma]"}], "]"}]}]}]}],
  SequenceForm[
  7, " , ", Complex[0, 10] $CellContext`x $CellContext`\[Gamma]^8 + Complex[0, 
      Rational[9, 7]] $CellContext`\[Gamma]^7 (7460 + 
     49699 Sech[$CellContext`x $CellContext`\[Gamma]]^2 - 437100 
     Sech[$CellContext`x $CellContext`\[Gamma]]^4 + 
     655650 Sech[$CellContext`x $CellContext`\[Gamma]]^6) 
    Tanh[$CellContext`x $CellContext`\[Gamma]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9120081003474073`*^9, 3.912009716440073*^9, 
  3.912056644185959*^9, 3.912165168888731*^9, 3.912165953235366*^9, 
  3.912167764311214*^9, 3.9121754716685953`*^9, 3.912176002790605*^9, 
  3.912338472312207*^9, 3.9123389336840353`*^9, 3.9130118611078*^9, 
  3.913299901882043*^9, 3.913384612048045*^9, 3.9133869400608788`*^9, 
  3.9133885441832438`*^9, 3.9133894557548857`*^9, 3.913432043217993*^9, 
  3.913432770663756*^9, 3.913433652607419*^9, 3.922334101058127*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"b1e9d0d8-427c-49e8-944d-19f27c1a5b46"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"9", "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "28"}], " ", "\[ImaginaryI]", " ", "x", " ", 
     SuperscriptBox["\[Gamma]", "10"]}], "+", 
    RowBox[{
     FractionBox["3", "7"], " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[Gamma]", "9"], " ", 
     RowBox[{"(", 
      RowBox[{"887440", "-", 
       RowBox[{"2287319", " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          RowBox[{"x", " ", "\[Gamma]"}], "]"}], "2"]}], "+", 
       RowBox[{"73144503", " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          RowBox[{"x", " ", "\[Gamma]"}], "]"}], "4"]}], "-", 
       RowBox[{"321226608", " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          RowBox[{"x", " ", "\[Gamma]"}], "]"}], "6"]}], "+", 
       RowBox[{"321226608", " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          RowBox[{"x", " ", "\[Gamma]"}], "]"}], "8"]}]}], ")"}], " ", 
     RowBox[{"Tanh", "[", 
      RowBox[{"x", " ", "\[Gamma]"}], "]"}]}]}]}],
  SequenceForm[
  9, " , ", Complex[0, -28] $CellContext`x $CellContext`\[Gamma]^10 + 
   Complex[0, 
      Rational[3, 7]] $CellContext`\[Gamma]^9 (887440 - 2287319 
     Sech[$CellContext`x $CellContext`\[Gamma]]^2 + 
     73144503 Sech[$CellContext`x $CellContext`\[Gamma]]^4 - 321226608 
     Sech[$CellContext`x $CellContext`\[Gamma]]^6 + 
     321226608 Sech[$CellContext`x $CellContext`\[Gamma]]^8) 
    Tanh[$CellContext`x $CellContext`\[Gamma]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9120081003474073`*^9, 3.912009716440073*^9, 
  3.912056644185959*^9, 3.912165168888731*^9, 3.912165953235366*^9, 
  3.912167764311214*^9, 3.9121754716685953`*^9, 3.912176002790605*^9, 
  3.912338472312207*^9, 3.9123389336840353`*^9, 3.9130118611078*^9, 
  3.913299901882043*^9, 3.913384612048045*^9, 3.9133869400608788`*^9, 
  3.9133885441832438`*^9, 3.9133894557548857`*^9, 3.913432043217993*^9, 
  3.913432770663756*^9, 3.913433652607419*^9, 3.922334101058859*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"e5f81825-2c1f-469a-8516-50d9c8aabce1"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"calculate", " ", 
     SubscriptBox[
      OverscriptBox["A", "~"], "n"]}], "\[Congruent]", 
    RowBox[{
     RowBox[{
      OverscriptBox["A", "~"], "[", "n", "]"}], " ", "for", " ", "odd", " ", 
     "n", " ", "using", " ", "the", " ", "definition", " ", 
     RowBox[{"Eq", ".", " ", 
      RowBox[{"(", "55", ")"}]}], " ", "of", " ", "Paper", " ", 
     RowBox[{"I", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "this", " ", "cancels", " ", "the", " ", "term", " ", "linear", " ", "in",
      " ", "x"}], ",", " ", 
    RowBox[{
    "and", " ", "makes", " ", "the", " ", "result", " ", "real", " ", 
     "valued"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["A", "~"], "[", 
      RowBox[{
       RowBox[{"2", "n"}], "-", "1"}], "]"}], "=", 
     RowBox[{"Factor", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{
          RowBox[{"2", "n"}], "-", "1"}], "]"}], "/", "I"}], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["\[Gamma]", 
         RowBox[{"2", "n"}]], 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"n", "+", "1"}], ")"}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "n"}], ")"}], "!"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "n"}], "-", "1"}], ")"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", "n", ")"}], "!"}], ")"}], "2"]}]]}]}], "]"}]}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", 
      SubscriptBox["n", "max"]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.912007483646517*^9, 3.912009608370171*^9, {3.91205677589797*^9, 
   3.912056814009425*^9}, 3.912056867514361*^9, {3.9133847057713413`*^9, 
   3.913384730650586*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"362b7191-5098-4597-9d5c-0ba91bc2ae49"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "print", " ", "the", " ", "odd", " ", "order", " ", "functions", " ", 
    SubscriptBox[
     OverscriptBox["A", "~"], "n"], " ", "up", " ", "to", " ", "order", " ", 
    "pr"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pr", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"n", ",", "\"\< , \>\"", ",", 
       RowBox[{"Factor", "[", 
        RowBox[{
         OverscriptBox["A", "~"], "[", "n", "]"}], "]"}]}], "]"}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"-", "1"}], ",", "pr", ",", "2"}], "}"}]}], "]"}]}]}]], "Input",\

 CellChangeTimes->{3.912009609937114*^9, 3.912056831578513*^9, 
  3.9121677765478697`*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"4896429a-d822-4cbd-bfa1-68442f915748"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\" , \"\>", 
   "\[InvisibleSpace]", "0"}],
  SequenceForm[-1, " , ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.912009724221778*^9, {3.9120568871768103`*^9, 3.912056892418989*^9}, 
   3.912165207527369*^9, 3.912165953268175*^9, 3.9121677799632673`*^9, 
   3.912175493438963*^9, 3.912176008664567*^9, 3.912338476601101*^9, 
   3.912338933743546*^9, 3.913011861147059*^9, 3.913299901933494*^9, 
   3.913384735253991*^9, 3.913386958813048*^9, 3.913388556901787*^9, 
   3.913389455798365*^9, 3.9134320477899323`*^9, 3.913432770697688*^9, 
   3.913433652640682*^9, 3.9223341010884647`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"3f15cc1d-d2e0-4072-b076-551ed0005f17"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", 
   RowBox[{"6", " ", "\[Gamma]", " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{"x", " ", "\[Gamma]"}], "]"}]}]}],
  SequenceForm[
  1, " , ", 6 $CellContext`\[Gamma] 
   Tanh[$CellContext`x $CellContext`\[Gamma]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.912009724221778*^9, {3.9120568871768103`*^9, 3.912056892418989*^9}, 
   3.912165207527369*^9, 3.912165953268175*^9, 3.9121677799632673`*^9, 
   3.912175493438963*^9, 3.912176008664567*^9, 3.912338476601101*^9, 
   3.912338933743546*^9, 3.913011861147059*^9, 3.913299901933494*^9, 
   3.913384735253991*^9, 3.913386958813048*^9, 3.913388556901787*^9, 
   3.913389455798365*^9, 3.9134320477899323`*^9, 3.913432770697688*^9, 
   3.913433652640682*^9, 3.9223341010890417`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"629d766b-2785-4dba-a705-8e76f7056c51"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"3", "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", 
   RowBox[{"111", " ", 
    SuperscriptBox["\[Gamma]", "3"], " ", 
    SuperscriptBox[
     RowBox[{"Sech", "[", 
      RowBox[{"x", " ", "\[Gamma]"}], "]"}], "2"], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{"x", " ", "\[Gamma]"}], "]"}]}]}],
  SequenceForm[
  3, " , ", 111 $CellContext`\[Gamma]^3 
   Sech[$CellContext`x $CellContext`\[Gamma]]^2 
   Tanh[$CellContext`x $CellContext`\[Gamma]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.912009724221778*^9, {3.9120568871768103`*^9, 3.912056892418989*^9}, 
   3.912165207527369*^9, 3.912165953268175*^9, 3.9121677799632673`*^9, 
   3.912175493438963*^9, 3.912176008664567*^9, 3.912338476601101*^9, 
   3.912338933743546*^9, 3.913011861147059*^9, 3.913299901933494*^9, 
   3.913384735253991*^9, 3.913386958813048*^9, 3.913388556901787*^9, 
   3.913389455798365*^9, 3.9134320477899323`*^9, 3.913432770697688*^9, 
   3.913433652640682*^9, 3.922334101090238*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"ea72cfdd-fb8a-40ed-b908-ec72b2031b6a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"5", "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["3", "5"], " ", 
    SuperscriptBox["\[Gamma]", "5"], " ", 
    RowBox[{"(", 
     RowBox[{"632", "-", 
      RowBox[{"4089", " ", 
       SuperscriptBox[
        RowBox[{"Sech", "[", 
         RowBox[{"x", " ", "\[Gamma]"}], "]"}], "2"]}], "+", 
      RowBox[{"12267", " ", 
       SuperscriptBox[
        RowBox[{"Sech", "[", 
         RowBox[{"x", " ", "\[Gamma]"}], "]"}], "4"]}]}], ")"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{"x", " ", "\[Gamma]"}], "]"}]}]}],
  SequenceForm[
  5, " , ", 
   Rational[3, 5] $CellContext`\[Gamma]^5 (632 - 4089 
    Sech[$CellContext`x $CellContext`\[Gamma]]^2 + 
    12267 Sech[$CellContext`x $CellContext`\[Gamma]]^4) 
   Tanh[$CellContext`x $CellContext`\[Gamma]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.912009724221778*^9, {3.9120568871768103`*^9, 3.912056892418989*^9}, 
   3.912165207527369*^9, 3.912165953268175*^9, 3.9121677799632673`*^9, 
   3.912175493438963*^9, 3.912176008664567*^9, 3.912338476601101*^9, 
   3.912338933743546*^9, 3.913011861147059*^9, 3.913299901933494*^9, 
   3.913384735253991*^9, 3.913386958813048*^9, 3.913388556901787*^9, 
   3.913389455798365*^9, 3.9134320477899323`*^9, 3.913432770697688*^9, 
   3.913433652640682*^9, 3.922334101090773*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"6b3f5c9e-feb9-454f-9e94-0cf846285e8d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"7", "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["9", "7"], " ", 
    SuperscriptBox["\[Gamma]", "7"], " ", 
    RowBox[{"(", 
     RowBox[{"7460", "+", 
      RowBox[{"49699", " ", 
       SuperscriptBox[
        RowBox[{"Sech", "[", 
         RowBox[{"x", " ", "\[Gamma]"}], "]"}], "2"]}], "-", 
      RowBox[{"437100", " ", 
       SuperscriptBox[
        RowBox[{"Sech", "[", 
         RowBox[{"x", " ", "\[Gamma]"}], "]"}], "4"]}], "+", 
      RowBox[{"655650", " ", 
       SuperscriptBox[
        RowBox[{"Sech", "[", 
         RowBox[{"x", " ", "\[Gamma]"}], "]"}], "6"]}]}], ")"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{"x", " ", "\[Gamma]"}], "]"}]}]}],
  SequenceForm[
  7, " , ", 
   Rational[9, 7] $CellContext`\[Gamma]^7 (7460 + 
    49699 Sech[$CellContext`x $CellContext`\[Gamma]]^2 - 437100 
    Sech[$CellContext`x $CellContext`\[Gamma]]^4 + 
    655650 Sech[$CellContext`x $CellContext`\[Gamma]]^6) 
   Tanh[$CellContext`x $CellContext`\[Gamma]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.912009724221778*^9, {3.9120568871768103`*^9, 3.912056892418989*^9}, 
   3.912165207527369*^9, 3.912165953268175*^9, 3.9121677799632673`*^9, 
   3.912175493438963*^9, 3.912176008664567*^9, 3.912338476601101*^9, 
   3.912338933743546*^9, 3.913011861147059*^9, 3.913299901933494*^9, 
   3.913384735253991*^9, 3.913386958813048*^9, 3.913388556901787*^9, 
   3.913389455798365*^9, 3.9134320477899323`*^9, 3.913432770697688*^9, 
   3.913433652640682*^9, 3.92233410109131*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"666695c8-b364-4ce0-b30f-40fa29ab0609"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"9", "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["3", "7"], " ", 
    SuperscriptBox["\[Gamma]", "9"], " ", 
    RowBox[{"(", 
     RowBox[{"887440", "-", 
      RowBox[{"2287319", " ", 
       SuperscriptBox[
        RowBox[{"Sech", "[", 
         RowBox[{"x", " ", "\[Gamma]"}], "]"}], "2"]}], "+", 
      RowBox[{"73144503", " ", 
       SuperscriptBox[
        RowBox[{"Sech", "[", 
         RowBox[{"x", " ", "\[Gamma]"}], "]"}], "4"]}], "-", 
      RowBox[{"321226608", " ", 
       SuperscriptBox[
        RowBox[{"Sech", "[", 
         RowBox[{"x", " ", "\[Gamma]"}], "]"}], "6"]}], "+", 
      RowBox[{"321226608", " ", 
       SuperscriptBox[
        RowBox[{"Sech", "[", 
         RowBox[{"x", " ", "\[Gamma]"}], "]"}], "8"]}]}], ")"}], " ", 
    RowBox[{"Tanh", "[", 
     RowBox[{"x", " ", "\[Gamma]"}], "]"}]}]}],
  SequenceForm[
  9, " , ", 
   Rational[3, 7] $CellContext`\[Gamma]^9 (887440 - 2287319 
    Sech[$CellContext`x $CellContext`\[Gamma]]^2 + 
    73144503 Sech[$CellContext`x $CellContext`\[Gamma]]^4 - 321226608 
    Sech[$CellContext`x $CellContext`\[Gamma]]^6 + 
    321226608 Sech[$CellContext`x $CellContext`\[Gamma]]^8) 
   Tanh[$CellContext`x $CellContext`\[Gamma]]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.912009724221778*^9, {3.9120568871768103`*^9, 3.912056892418989*^9}, 
   3.912165207527369*^9, 3.912165953268175*^9, 3.9121677799632673`*^9, 
   3.912175493438963*^9, 3.912176008664567*^9, 3.912338476601101*^9, 
   3.912338933743546*^9, 3.913011861147059*^9, 3.913299901933494*^9, 
   3.913384735253991*^9, 3.913386958813048*^9, 3.913388556901787*^9, 
   3.913389455798365*^9, 3.9134320477899323`*^9, 3.913432770697688*^9, 
   3.913433652640682*^9, 3.9223341010918617`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"a3a0d6de-5bca-48ef-a13c-966719905b23"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "limit", " ", "at", " ", "infinity", " ", "gives", " ", "the", 
    " ", "coefficients", " ", "of"}], " ", "*)"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"the", " ", "asymptotic", " ", "phase", " ", "shift", " ", 
      SubscriptBox[
       OverscriptBox["\[Delta]", "~"], "n"]}], "\[Congruent]", 
     RowBox[{
      OverscriptBox["\[Delta]", "~"], "[", "n", "]"}]}], " ", ",", " ", 
    RowBox[{
     RowBox[{"Eqs", ".", " ", 
      RowBox[{"(", "56", ")"}]}], " ", "and", " ", 
     RowBox[{"(", "65", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["\[Delta]", "~"], "[", "n", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        OverscriptBox["A", "~"], "[", "n", "]"}], "/.", 
       RowBox[{
        RowBox[{"Sech", "[", 
         RowBox[{"\[Gamma]", " ", "x"}], "]"}], "->", "0"}]}], "/.", 
      RowBox[{
       RowBox[{"Tanh", "[", 
        RowBox[{"\[Gamma]", " ", "x"}], "]"}], "->", "1"}]}]}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"2", 
       SubscriptBox["n", "max"]}], ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.912007484321227*^9, 3.912056833865323*^9, {3.912056986280588*^9, 
   3.912056988448138*^9}, {3.912165841197946*^9, 3.9121658440822678`*^9}, {
   3.912165883357731*^9, 3.912165884962097*^9}, 3.913384770826559*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"6c6096d4-03bd-4843-9fbe-6a4a3867fd0a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "print", " ", "the", " ", "phase", " ", "coefficients", " ", "up", " ", 
    "to", " ", "order", " ", "pr"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pr", "=", "11"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"n", ",", "\"\< , \>\"", ",", 
       RowBox[{
        OverscriptBox["\[Delta]", "~"], "[", "n", "]"}]}], "]"}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"-", "1"}], ",", "pr", ",", "2"}], "}"}]}], "]"}]}]}]], "Input",\

 CellChangeTimes->{
  3.912056987454238*^9, 3.9121658615034943`*^9, 3.9133848619218197`*^9, {
   3.913388584684496*^9, 3.913388584824256*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"b68daefd-7826-4f70-b53c-a429187ff374"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\" , \"\>", 
   "\[InvisibleSpace]", "0"}],
  SequenceForm[-1, " , ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.912009728609509*^9, 3.912056999083529*^9, 3.91216571231171*^9, 
   3.9121659533493567`*^9, 3.9121678006067133`*^9, 3.912175510859964*^9, 
   3.9121760129522953`*^9, 3.9123384802551928`*^9, 3.912338933822057*^9, 
   3.913011861180765*^9, 3.913299901980722*^9, 3.913384780884804*^9, 
   3.9133848625770617`*^9, 3.91338697739203*^9, {3.913388570032559*^9, 
   3.9133885855816603`*^9}, 3.913389455868176*^9, 3.913432053060563*^9, 
   3.9134327707307663`*^9, 3.9134336526736*^9, 3.922334101120273*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c4715464-b07c-4cd9-9b49-42b49cbb3c9e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", 
   RowBox[{"6", " ", "\[Gamma]"}]}],
  SequenceForm[1, " , ", 6 $CellContext`\[Gamma]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.912009728609509*^9, 3.912056999083529*^9, 3.91216571231171*^9, 
   3.9121659533493567`*^9, 3.9121678006067133`*^9, 3.912175510859964*^9, 
   3.9121760129522953`*^9, 3.9123384802551928`*^9, 3.912338933822057*^9, 
   3.913011861180765*^9, 3.913299901980722*^9, 3.913384780884804*^9, 
   3.9133848625770617`*^9, 3.91338697739203*^9, {3.913388570032559*^9, 
   3.9133885855816603`*^9}, 3.913389455868176*^9, 3.913432053060563*^9, 
   3.9134327707307663`*^9, 3.9134336526736*^9, 3.9223341011208153`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"47286d3c-310b-4c03-b3d9-d03cdc03a3b6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"3", "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", "0"}],
  
  SequenceForm[3, " , ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.912009728609509*^9, 3.912056999083529*^9, 3.91216571231171*^9, 
   3.9121659533493567`*^9, 3.9121678006067133`*^9, 3.912175510859964*^9, 
   3.9121760129522953`*^9, 3.9123384802551928`*^9, 3.912338933822057*^9, 
   3.913011861180765*^9, 3.913299901980722*^9, 3.913384780884804*^9, 
   3.9133848625770617`*^9, 3.91338697739203*^9, {3.913388570032559*^9, 
   3.9133885855816603`*^9}, 3.913389455868176*^9, 3.913432053060563*^9, 
   3.9134327707307663`*^9, 3.9134336526736*^9, 3.92233410112195*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e33ce4b2-5595-4bae-b68c-b20ef42559b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"5", "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"1896", " ", 
     SuperscriptBox["\[Gamma]", "5"]}], "5"]}],
  SequenceForm[5, " , ", Rational[1896, 5] $CellContext`\[Gamma]^5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.912009728609509*^9, 3.912056999083529*^9, 3.91216571231171*^9, 
   3.9121659533493567`*^9, 3.9121678006067133`*^9, 3.912175510859964*^9, 
   3.9121760129522953`*^9, 3.9123384802551928`*^9, 3.912338933822057*^9, 
   3.913011861180765*^9, 3.913299901980722*^9, 3.913384780884804*^9, 
   3.9133848625770617`*^9, 3.91338697739203*^9, {3.913388570032559*^9, 
   3.9133885855816603`*^9}, 3.913389455868176*^9, 3.913432053060563*^9, 
   3.9134327707307663`*^9, 3.9134336526736*^9, 3.922334101122368*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"bb85269d-b9ed-4aa6-a382-985b9fc7500b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"7", "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"67140", " ", 
     SuperscriptBox["\[Gamma]", "7"]}], "7"]}],
  SequenceForm[7, " , ", Rational[67140, 7] $CellContext`\[Gamma]^7],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.912009728609509*^9, 3.912056999083529*^9, 3.91216571231171*^9, 
   3.9121659533493567`*^9, 3.9121678006067133`*^9, 3.912175510859964*^9, 
   3.9121760129522953`*^9, 3.9123384802551928`*^9, 3.912338933822057*^9, 
   3.913011861180765*^9, 3.913299901980722*^9, 3.913384780884804*^9, 
   3.9133848625770617`*^9, 3.91338697739203*^9, {3.913388570032559*^9, 
   3.9133885855816603`*^9}, 3.913389455868176*^9, 3.913432053060563*^9, 
   3.9134327707307663`*^9, 3.9134336526736*^9, 3.922334101122786*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"bee0f7d1-5030-4a3f-b637-49d1c87a08db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"9", "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"2662320", " ", 
     SuperscriptBox["\[Gamma]", "9"]}], "7"]}],
  SequenceForm[9, " , ", Rational[2662320, 7] $CellContext`\[Gamma]^9],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.912009728609509*^9, 3.912056999083529*^9, 3.91216571231171*^9, 
   3.9121659533493567`*^9, 3.9121678006067133`*^9, 3.912175510859964*^9, 
   3.9121760129522953`*^9, 3.9123384802551928`*^9, 3.912338933822057*^9, 
   3.913011861180765*^9, 3.913299901980722*^9, 3.913384780884804*^9, 
   3.9133848625770617`*^9, 3.91338697739203*^9, {3.913388570032559*^9, 
   3.9133885855816603`*^9}, 3.913389455868176*^9, 3.913432053060563*^9, 
   3.9134327707307663`*^9, 3.9134336526736*^9, 3.922334101123199*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3d31b90a-a235-422d-934c-3ced61cc1ec6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"11", "\[InvisibleSpace]", "\<\" , \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"1301363652", " ", 
     SuperscriptBox["\[Gamma]", "11"]}], "77"]}],
  SequenceForm[11, " , ", Rational[1301363652, 77] $CellContext`\[Gamma]^11],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.912009728609509*^9, 3.912056999083529*^9, 3.91216571231171*^9, 
   3.9121659533493567`*^9, 3.9121678006067133`*^9, 3.912175510859964*^9, 
   3.9121760129522953`*^9, 3.9123384802551928`*^9, 3.912338933822057*^9, 
   3.913011861180765*^9, 3.913299901980722*^9, 3.913384780884804*^9, 
   3.9133848625770617`*^9, 3.91338697739203*^9, {3.913388570032559*^9, 
   3.9133885855816603`*^9}, 3.913389455868176*^9, 3.913432053060563*^9, 
   3.9134327707307663`*^9, 3.9134336526736*^9, 3.922334101123609*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"28d498f9-c10b-4fe6-b9d2-bf9549307a2d"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "The solution ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["u", "w"], TraditionalForm]],ExpressionUUID->
  "d1aa9829-43bd-42b9-a76b-62e0a2e57b02"],
 " which is real valued for real x is\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["u", "w"], TraditionalForm]],ExpressionUUID->
  "338b4343-a1c6-4b92-85ce-459e88f05045"],
 " = \[Beta] Exp[F] Sin[",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"k", " ", "x"}], "\[Epsilon]"], TraditionalForm]],ExpressionUUID->
  "b1a40f2c-4a29-41ed-bd33-cee13214d01d"],
 " - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", "w"], TraditionalForm]],ExpressionUUID->
  "253e0e39-597e-4968-8be1-c8a6c8442efb"],
 " - \[Delta]]   where   F =",
 Cell[BoxData[
  FormBox[
   RowBox[{
    UnderoverscriptBox[
     RowBox[{" ", "\[Sum]"}], 
     RowBox[{"n", "=", "1"}], "\[Infinity]"], 
    SubscriptBox["A", 
     RowBox[{"2", "n"}]], 
    SuperscriptBox["\[Epsilon]", 
     RowBox[{"2", "n"}]]}], TraditionalForm]],ExpressionUUID->
  "6c2665f3-fbdd-4cec-bb10-fd3c4751c976"],
 "  and  \[Delta] =",
 Cell[BoxData[
  FormBox[
   RowBox[{
    UnderoverscriptBox[
     RowBox[{" ", "\[Sum]"}], 
     RowBox[{"n", "=", "1"}], "\[Infinity]"], 
    SubscriptBox[
     OverscriptBox["A", "~"], 
     RowBox[{
      RowBox[{"2", "n"}], "-", "1"}]], 
    SuperscriptBox["\[Epsilon]", 
     RowBox[{
      RowBox[{"2", "n"}], "-", "1"}]]}], TraditionalForm]],ExpressionUUID->
  "8666a281-3040-4b9f-a251-5fa1c650ff08"],
 " ."
}], "Text",
 CellChangeTimes->{{3.912057023400744*^9, 3.9120570409839077`*^9}, {
  3.912166052450603*^9, 3.9121660527624407`*^9}, {3.912166097161029*^9, 
  3.9121660990218697`*^9}, {3.912175522361988*^9, 
  3.912175523673965*^9}},ExpressionUUID->"71acb489-2176-4331-986c-\
c84ff2628fc9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "=", 
   RowBox[{"Sum", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", "n", "]"}], 
      SuperscriptBox["\[Epsilon]", "n"]}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "2", ",", 
       RowBox[{"2", 
        SubscriptBox["n", "max"]}], ",", "2"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{3.91200748499647*^9, 3.912009612217141*^9, 
  3.913384885978322*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"1cb45369-05a8-49d1-b939-4b1d3222cfa3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]", "=", 
   RowBox[{"Sum", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       OverscriptBox["A", "~"], "[", "n", "]"}], 
      SuperscriptBox["\[Epsilon]", "n"]}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"2", 
        SubscriptBox["n", "max"]}], ",", "2"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{3.9120074855957336`*^9, 3.912056836620987*^9, 
  3.912166100671782*^9, 3.91338488908218*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"73a84bb6-3811-4599-ab67-ab81ffda7cdf"],

Cell[TextData[{
 "We compensate the tail of the minimal tail solution  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["u", "m"], TraditionalForm]],ExpressionUUID->
  "10db4adf-a938-4ea8-a0dc-09306b672be9"],
 " by subtracting ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["u", "w"], TraditionalForm]],ExpressionUUID->
  "729da30b-2c51-4c66-b7b7-95be23fdd7ab"],
 " with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Beta]", "=", 
    SubscriptBox["\[Alpha]", "m"]}], TraditionalForm]],ExpressionUUID->
  "871477f2-50c2-4626-b004-cd259728b052"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", "w"], TraditionalForm]],ExpressionUUID->
  "82c1bf06-2ff4-4f46-be60-8d9e48a3e6a4"],
 "=0. Then we obtain a shifted version of the asymmetric solution ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["u", "-"], TraditionalForm]],ExpressionUUID->
  "29082e13-9597-47a8-b4f2-1eccbc2f3823"],
 "  (up to error ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[Alpha]", "m"], "2"], TraditionalForm]],ExpressionUUID->
  "82d274d8-2ad9-49be-854d-7222f60cfd95"],
 ").\nThe maximum of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["u", "-"], TraditionalForm]],ExpressionUUID->
  "4c3accdb-accc-43c1-8651-3fa223488b70"],
 " will be shifted from x=0 to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"x", "=", 
    SubscriptBox["x", "0"]}], TraditionalForm]],ExpressionUUID->
  "e8cf60cf-d14b-4cb7-9038-983ce963712d"],
 " . To get the shift and the third derivative ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["u", 
    RowBox[{"-", " ", 
     RowBox[{",", "3"}]}]], TraditionalForm]],ExpressionUUID->
  "5803ea1f-d2ea-46fc-ba1f-fed8d0e27453"],
 " at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"x", "=", 
    SubscriptBox["x", "0"]}], TraditionalForm]],ExpressionUUID->
  "3a2b7194-3391-4bf1-b9d7-d037d94a940f"],
 " we will need the second and  fourth derivative of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["u", "m"], TraditionalForm]],ExpressionUUID->
  "958f7506-4b83-46a9-b486-89832ebb8b69"],
 " at x=0. These can be approximated by the derivatives of the core expansion \
",
 Cell[BoxData[
  SubscriptBox["u", "c"]],ExpressionUUID->
  "19299169-da59-4a37-99e7-97bf93940b83"],
 ". "
}], "Text",
 CellChangeTimes->{{3.912166943136463*^9, 3.9121669490403557`*^9}, 
   3.912167321926684*^9, {3.912175596879238*^9, 3.9121755969698143`*^9}, {
   3.9133849223461742`*^9, 
   3.91338493520986*^9}},ExpressionUUID->"93f10625-21a6-4282-822d-\
ea4769d5e5fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"second", " ", "derivative", " ", "of", " ", 
     SubscriptBox["u", "c"], " ", "at", " ", "the", " ", "center"}], ",", " ", 
    RowBox[{"up", " ", "to", " ", "order", " ", 
     SuperscriptBox["\[Epsilon]", 
      RowBox[{"2", 
       SubscriptBox["n", "max"]}]]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"u2", "=", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       SubscriptBox["u", "c"], ",", "x", ",", "x"}], "]"}], "/.", 
     RowBox[{"x", "->", "0"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{
  3.9120074904905252`*^9, {3.912167326891383*^9, 3.912167340376689*^9}, 
   3.912175764594345*^9, 3.9133850485698843`*^9, {3.913387048104896*^9, 
   3.913387048520421*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"da3313f1-9efd-4305-919a-ac37d1d29988"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "show", " ", "terms", " ", "up", " ", "to", " ", "order", " ", "pr"}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pr", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"u2", "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], 
     RowBox[{"pr", "+", "1"}]]}]}]}]], "Input",
 CellChangeTimes->{3.9121757681530447`*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"6dd756f0-79c8-497a-9218-be822cdad41f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Gamma]", "4"]}]}], "-", 
   RowBox[{"80", " ", 
    SuperscriptBox["\[Gamma]", "6"], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "-", 
   RowBox[{"1980", " ", 
    SuperscriptBox["\[Gamma]", "8"], " ", 
    SuperscriptBox["\[Epsilon]", "4"]}], "-", 
   RowBox[{"79200", " ", 
    SuperscriptBox["\[Gamma]", "10"], " ", 
    SuperscriptBox["\[Epsilon]", "6"]}], "-", 
   RowBox[{"4333320", " ", 
    SuperscriptBox["\[Gamma]", "12"], " ", 
    SuperscriptBox["\[Epsilon]", "8"]}], "-", 
   RowBox[{"308337120", " ", 
    SuperscriptBox["\[Gamma]", "14"], " ", 
    SuperscriptBox["\[Epsilon]", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "11"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 
   0, {(-4) $CellContext`\[Gamma]^4, 0, (-80) $CellContext`\[Gamma]^6, 
    0, (-1980) $CellContext`\[Gamma]^8, 0, (-79200) $CellContext`\[Gamma]^10, 
    0, (-4333320) $CellContext`\[Gamma]^12, 
    0, (-308337120) $CellContext`\[Gamma]^14}, 0, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.912168482401101*^9, 3.9121757830499697`*^9, 3.912176029506488*^9, 
   3.9123385263598824`*^9, 3.912338933869697*^9, 3.91301186122994*^9, 
   3.913299902037566*^9, 3.913385021354291*^9, {3.913387035074709*^9, 
   3.9133870578098087`*^9}, 3.913388607681531*^9, 3.9133894559081383`*^9, 
   3.913432059809141*^9, 3.913432770769909*^9, 3.913433652712315*^9, 
   3.922334101167017*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"4b2b6d91-1f35-4f64-8421-ee3b46ec164a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"fourth", " ", "derivative", " ", "of", " ", 
     SubscriptBox["u", "c"], " ", "at", " ", "the", " ", "center"}], ",", " ", 
    RowBox[{"up", " ", "to", " ", "order", " ", 
     SuperscriptBox["\[Epsilon]", 
      RowBox[{"2", 
       SubscriptBox["n", "max"]}]]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"u4", "=", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       SubscriptBox["u", "c"], ",", "x", ",", "x", ",", "x", ",", "x"}], 
      "]"}], "/.", 
     RowBox[{"x", "->", "0"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{
  3.9120074981136093`*^9, {3.9121673493243017`*^9, 3.912167355842793*^9}, 
   3.912175798210127*^9, {3.913385077145681*^9, 3.913385082953274*^9}, {
   3.9133870719449663`*^9, 3.913387072408478*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"c24c742e-b592-4de7-992c-1869d0e3a16b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"u4", "+", 
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], 
   RowBox[{"pr", "+", "1"}]]}]], "Input",
 CellChangeTimes->{3.9121757993089857`*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"47449640-ddcc-4825-b7ce-1872d49b27cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"32", " ", 
    SuperscriptBox["\[Gamma]", "6"]}], "+", 
   RowBox[{"1360", " ", 
    SuperscriptBox["\[Gamma]", "8"], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "+", 
   RowBox[{"60480", " ", 
    SuperscriptBox["\[Gamma]", "10"], " ", 
    SuperscriptBox["\[Epsilon]", "4"]}], "+", 
   RowBox[{"3522240", " ", 
    SuperscriptBox["\[Gamma]", "12"], " ", 
    SuperscriptBox["\[Epsilon]", "6"]}], "+", 
   RowBox[{"263632320", " ", 
    SuperscriptBox["\[Gamma]", "14"], " ", 
    SuperscriptBox["\[Epsilon]", "8"]}], "+", 
   RowBox[{"24934071600", " ", 
    SuperscriptBox["\[Gamma]", "16"], " ", 
    SuperscriptBox["\[Epsilon]", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "11"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   32 $CellContext`\[Gamma]^6, 0, 1360 $CellContext`\[Gamma]^8, 0, 
    60480 $CellContext`\[Gamma]^10, 0, 3522240 $CellContext`\[Gamma]^12, 0, 
    263632320 $CellContext`\[Gamma]^14, 0, 
    24934071600 $CellContext`\[Gamma]^16}, 0, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.9121684900278683`*^9, 3.912175813999585*^9, 
  3.912176033493266*^9, 3.912338529684602*^9, 3.912338933898038*^9, 
  3.913011861255435*^9, 3.9132999020701447`*^9, 3.9133850893604803`*^9, 
  3.913387076080496*^9, 3.913388664145096*^9, 3.9133894559304857`*^9, 
  3.9134320631809597`*^9, 3.913432770791443*^9, 3.9134336527349463`*^9, 
  3.922334101190881*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"cc7f18fb-c4f6-4c0f-b58d-d501ec50e427"]
}, Open  ]],

Cell[TextData[{
 "We also need the first and third derivative of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["u", "w"], TraditionalForm]],ExpressionUUID->
  "9d212048-7588-4a19-9b96-527d4c827ef2"],
 " at x=0. Even order derivatives are zero because of the antisymmetry of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["u", "w"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7a34c8a9-cee0-4ff3-8060-4d29ca3c57c9"],
 ". The derivatives of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["u", "w"], TraditionalForm]],ExpressionUUID->
  "4683731b-37fd-494f-abe2-56aff997ace8"],
 " can be expressed by the derivatives of the functions F and \[Delta]. The \
function F is always symmetric, while \[Delta] is antisymmetric."
}], "Text",
 CellChangeTimes->{{3.912166111236415*^9, 3.9121661144531*^9}, {
  3.912168518834711*^9, 3.912168518834775*^9}, {3.9121690635668707`*^9, 
  3.912169124100026*^9}},ExpressionUUID->"5b09c261-bd88-47e6-b001-\
2407596067c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "need", " ", "F", " ", "at", " ", "the", " ", "center"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"F0", "=", 
    RowBox[{"F", "/.", 
     RowBox[{"x", "->", "0"}]}]}], ";"}]}]], "Input",
 CellLabel->"In[30]:=",ExpressionUUID->"4fcb3987-0ea5-4bcf-9af9-0688dbe11fd8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"terms", " ", "up", " ", "to", " ", "order", " ", "pr"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"F0", "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], 
    RowBox[{"pr", "+", "1"}]]}]}]], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"56b7f3dc-2058-46a6-bb6a-be65f2e39a26"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"15", " ", 
    SuperscriptBox["\[Gamma]", "2"], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "+", 
   FractionBox[
    RowBox[{"525", " ", 
     SuperscriptBox["\[Gamma]", "4"], " ", 
     SuperscriptBox["\[Epsilon]", "4"]}], "2"], "+", 
   RowBox[{"12075", " ", 
    SuperscriptBox["\[Gamma]", "6"], " ", 
    SuperscriptBox["\[Epsilon]", "6"]}], "+", 
   FractionBox[
    RowBox[{"2852475", " ", 
     SuperscriptBox["\[Gamma]", "8"], " ", 
     SuperscriptBox["\[Epsilon]", "8"]}], "4"], "+", 
   RowBox[{"55170735", " ", 
    SuperscriptBox["\[Gamma]", "10"], " ", 
    SuperscriptBox["\[Epsilon]", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "11"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   15 $CellContext`\[Gamma]^2, 0, Rational[525, 2] $CellContext`\[Gamma]^4, 0,
     12075 $CellContext`\[Gamma]^6, 0, 
    Rational[2852475, 4] $CellContext`\[Gamma]^8, 0, 
    55170735 $CellContext`\[Gamma]^10}, 2, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.9121686769342623`*^9, 3.912176068756467*^9, 
  3.91233855297985*^9, 3.912338933927039*^9, 3.9130118612785788`*^9, 
  3.913299902105809*^9, 3.913385111444993*^9, 3.913387091202755*^9, 
  3.913388668387147*^9, 3.913389455952324*^9, 3.9134320687292013`*^9, 
  3.913432770812701*^9, 3.913433652756863*^9, 3.922334101212377*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"9fd51326-7d20-408b-ab60-554c9fab3a59"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "second", " ", "derivative", " ", "of", " ", "F", " ", "at", 
    " ", "the", " ", "center"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"F2", "=", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"F", ",", "x", ",", "x"}], "]"}], "/.", 
     RowBox[{"x", "->", "0"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{3.912176117264905*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"4f48a78f-3d39-45a8-8796-49cf1b6ad398"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"F2", "+", 
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], 
   RowBox[{"pr", "+", "1"}]]}]], "Input",
 CellChangeTimes->{3.9121761184023447`*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"2b4076c3-36b0-420b-b7d2-77e3e96eb3de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"30", " ", 
     SuperscriptBox["\[Gamma]", "4"], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]}], "-", 
   RowBox[{"2100", " ", 
    SuperscriptBox["\[Gamma]", "6"], " ", 
    SuperscriptBox["\[Epsilon]", "4"]}], "-", 
   RowBox[{"172101", " ", 
    SuperscriptBox["\[Gamma]", "8"], " ", 
    SuperscriptBox["\[Epsilon]", "6"]}], "-", 
   RowBox[{"17167620", " ", 
    SuperscriptBox["\[Gamma]", "10"], " ", 
    SuperscriptBox["\[Epsilon]", "8"]}], "-", 
   RowBox[{"2052925212", " ", 
    SuperscriptBox["\[Gamma]", "12"], " ", 
    SuperscriptBox["\[Epsilon]", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "11"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 
   0, {(-30) $CellContext`\[Gamma]^4, 0, (-2100) $CellContext`\[Gamma]^6, 
    0, (-172101) $CellContext`\[Gamma]^8, 
    0, (-17167620) $CellContext`\[Gamma]^10, 
    0, (-2052925212) $CellContext`\[Gamma]^12}, 2, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.912168685517524*^9, 3.91217613416718*^9, 
  3.912338558092126*^9, 3.9123389339565*^9, 3.913011861302084*^9, 
  3.913299902134403*^9, 3.913387098592846*^9, 3.9133886720650873`*^9, 
  3.913389455974164*^9, 3.913432071683312*^9, 3.913432770834038*^9, 
  3.913433652779039*^9, 3.9223341012341223`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"fa7449ee-6a1b-4c88-9078-b325325dc095"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "derivative", " ", "of", " ", "\[Delta]", " ", "at", " ", "the", " ", 
    "center"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Delta]1", "=", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[Delta]", ",", "x"}], "]"}], "/.", 
     RowBox[{"x", "->", "0"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.912166124221353*^9, 3.912166157515733*^9}, 
   3.912176183295024*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"601cac37-176b-46a5-822c-5fd742e70498"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]1", "+", 
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], 
   RowBox[{"pr", "+", "1"}]]}]], "Input",
 CellChangeTimes->{3.912166159615717*^9, 3.912176184694914*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"cdfd9875-bbca-4b81-8b62-afffd90fe645"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"6", " ", 
    SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}], "+", 
   RowBox[{"111", " ", 
    SuperscriptBox["\[Gamma]", "4"], " ", 
    SuperscriptBox["\[Epsilon]", "3"]}], "+", 
   RowBox[{"5286", " ", 
    SuperscriptBox["\[Gamma]", "6"], " ", 
    SuperscriptBox["\[Epsilon]", "5"]}], "+", 
   RowBox[{"354483", " ", 
    SuperscriptBox["\[Gamma]", "8"], " ", 
    SuperscriptBox["\[Epsilon]", "7"]}], "+", 
   RowBox[{"30747696", " ", 
    SuperscriptBox["\[Gamma]", "10"], " ", 
    SuperscriptBox["\[Epsilon]", "9"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "11"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   6 $CellContext`\[Gamma]^2, 0, 111 $CellContext`\[Gamma]^4, 0, 
    5286 $CellContext`\[Gamma]^6, 0, 354483 $CellContext`\[Gamma]^8, 0, 
    30747696 $CellContext`\[Gamma]^10}, 1, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.912168711855825*^9, 3.9121762037633743`*^9, 
  3.912338564191676*^9, 3.9123389339878407`*^9, 3.913011861325471*^9, 
  3.9132999021611347`*^9, 3.9133871041921988`*^9, 3.913388675779191*^9, 
  3.9133894559958897`*^9, 3.913432075256214*^9, 3.9134327708554173`*^9, 
  3.913433652801015*^9, 3.922334101256402*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"91740d2c-1751-4daf-948c-a204ba899361"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "third", " ", "derivative", " ", "of", " ", "\[Delta]", " ", "at", " ", 
    "the", " ", "center"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Delta]3", "=", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"\[Delta]", ",", "x", ",", "x", ",", "x"}], "]"}], "/.", 
     RowBox[{"x", "->", "0"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.912166135096884*^9, 3.9121661623827333`*^9}, 
   3.9121762172759533`*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"9fa168e2-3d5c-48a4-9ca7-3f7338bfff49"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]3", "+", 
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], 
   RowBox[{"pr", "+", "1"}]]}]], "Input",
 CellChangeTimes->{3.912166163335165*^9, 3.9121762179379168`*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"13d49c32-f0fd-4521-91b4-d3ab4bf366d3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"12", " ", 
     SuperscriptBox["\[Gamma]", "4"], " ", "\[Epsilon]"}]}], "-", 
   RowBox[{"888", " ", 
    SuperscriptBox["\[Gamma]", "6"], " ", 
    SuperscriptBox["\[Epsilon]", "3"]}], "-", 
   RowBox[{"84174", " ", 
    SuperscriptBox["\[Gamma]", "8"], " ", 
    SuperscriptBox["\[Epsilon]", "5"]}], "-", 
   RowBox[{"9522144", " ", 
    SuperscriptBox["\[Gamma]", "10"], " ", 
    SuperscriptBox["\[Epsilon]", "7"]}], "-", 
   RowBox[{"1257796722", " ", 
    SuperscriptBox["\[Gamma]", "12"], " ", 
    SuperscriptBox["\[Epsilon]", "9"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "11"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 
   0, {(-12) $CellContext`\[Gamma]^4, 0, (-888) $CellContext`\[Gamma]^6, 
    0, (-84174) $CellContext`\[Gamma]^8, 
    0, (-9522144) $CellContext`\[Gamma]^10, 
    0, (-1257796722) $CellContext`\[Gamma]^12}, 1, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.91216871750408*^9, 3.91217622768351*^9, 
  3.912338568628852*^9, 3.91233893401514*^9, 3.91301186135091*^9, 
  3.9132999021955013`*^9, 3.913387111569477*^9, 3.9133886785782347`*^9, 
  3.913389456017907*^9, 3.913432078580749*^9, 3.91343277087668*^9, 
  3.913433652822966*^9, 3.922334101279118*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"6233c87b-2d2d-4d92-9ea0-759df6ab60f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "constant", " ", "k", " ", "determining", " ", "the", " ", "wave", " ", 
    "number", " ", "of", " ", "the", " ", "tail"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"k", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"1", "+", 
     RowBox[{"4", 
      SuperscriptBox["\[Gamma]", "2"], 
      SuperscriptBox["\[Epsilon]", "2"]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[38]:=",ExpressionUUID->"2d543cf1-8dd8-4102-8ab9-486f590e92fe"],

Cell[BoxData[
 SqrtBox[
  RowBox[{"1", "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Gamma]", "2"], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}]}]]], "Output",
 CellChangeTimes->{3.9121687946322203`*^9, 3.9121762315570307`*^9, 
  3.912338571247067*^9, 3.912338934038608*^9, 3.91301186137033*^9, 
  3.913299902220562*^9, 3.9133871194179983`*^9, 3.913388680434654*^9, 
  3.913389456036121*^9, 3.913432080555522*^9, 3.913432770894581*^9, 
  3.913433652841565*^9, 3.922334101297729*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"bfb8fa4d-7d3f-4deb-b014-75cf04e60d71"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "for", " ", "a", " ", "function", " ", "of", " ", "the", " ", "form", " ",
      "below"}], ",", " ", 
    RowBox[{"where", " ", 
     RowBox[{"f", "[", "x", "]"}], " ", "is", " ", "symmetric"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"and", " ", 
    RowBox[{"d", "[", "x", "]"}], " ", "is", " ", "antisymmetric"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"uuw", "=", 
   RowBox[{"\[Beta]", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{"f", "[", "x", "]"}], "]"}], 
    RowBox[{"Sin", "[", 
     RowBox[{"d", "[", "x", "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.912168619946014*^9, {3.9121762592733707`*^9, 3.912176295865242*^9}, {
   3.912338589366312*^9, 3.912338590422139*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"95fd7f0a-d68a-4f7f-b918-16755d4ea601"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"f", "[", "x", "]"}]], " ", "\[Beta]", " ", 
  RowBox[{"Sin", "[", 
   RowBox[{"d", "[", "x", "]"}], "]"}]}]], "Output",
 CellChangeTimes->{3.912168640466139*^9, 3.912175843165264*^9, 
  3.9121762409432*^9, 3.912338597344618*^9, 3.912338934109159*^9, 
  3.913011861390461*^9, 3.9132999022506*^9, 3.9133871228198977`*^9, 
  3.9133886822604923`*^9, 3.9133894560969667`*^9, 3.913432081809225*^9, 
  3.913432770913332*^9, 3.9134336528610077`*^9, 3.922334101316833*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"aa58aecb-e9c0-4dd1-9087-19dd762d3c33"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"the", " ", "first", " ", "derivative", " ", "at", " ", "x"}], 
    "=", 
    RowBox[{"0", " ", "is"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"uuw", ",", "x"}], "]"}], "/.", 
    RowBox[{"x", "->", "0"}]}], "/.", 
   RowBox[{
    RowBox[{"d", "[", "0", "]"}], "->", "0"}]}]}]], "Input",
 CellChangeTimes->{
  3.912168624129767*^9, {3.9121763194973927`*^9, 3.912176321192767*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"c3df7cbb-7e3b-4d55-928d-ab7d5e250ab1"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"f", "[", "0", "]"}]], " ", "\[Beta]", " ", 
  RowBox[{
   SuperscriptBox["d", "\[Prime]",
    MultilineFunction->None], "[", "0", "]"}]}]], "Output",
 CellChangeTimes->{3.912168646032898*^9, 3.912175846057722*^9, 
  3.91217633957514*^9, 3.912338601338564*^9, 3.912338934133477*^9, 
  3.9130118614114027`*^9, 3.913299902280377*^9, 3.9133871247916107`*^9, 
  3.913388683425302*^9, 3.913389456116646*^9, 3.913432086323061*^9, 
  3.913432770932495*^9, 3.913433652880467*^9, 3.922334101335997*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"4b1c1e82-1551-4940-ab89-8a5b86cea6ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "third", " ", "derivative", " ", "is"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"uuw", ",", "x", ",", "x", ",", "x"}], "]"}], "/.", 
      RowBox[{"x", "->", "0"}]}], "/.", 
     RowBox[{
      RowBox[{"d", "[", "0", "]"}], "->", "0"}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "'"}], "[", "0", "]"}], "->", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{3.912168628728855*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"5e4a92fd-fb82-4751-9a49-0c66d2f5c325"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"f", "[", "0", "]"}]]}], " ", "\[Beta]", " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["d", "\[Prime]",
       MultilineFunction->None], "[", "0", "]"}], "3"], "-", 
    RowBox[{"3", " ", 
     RowBox[{
      SuperscriptBox["d", "\[Prime]",
       MultilineFunction->None], "[", "0", "]"}], " ", 
     RowBox[{
      SuperscriptBox["f", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "0", "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["d", 
      TagBox[
       RowBox[{"(", "3", ")"}],
       Derivative],
      MultilineFunction->None], "[", "0", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.912168658412088*^9, 3.9121758481006308`*^9, 
  3.9121763418922777`*^9, 3.912338603699156*^9, 3.912338934166294*^9, 
  3.913011861432342*^9, 3.91329990230402*^9, 3.913387130355543*^9, 
  3.913388685028998*^9, 3.91338945613579*^9, 3.913432087395103*^9, 
  3.913432770953493*^9, 3.9134336528998137`*^9, 3.9223341013553143`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"378223ae-fe4e-46b2-bc4a-14d29fd2fddf"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"first", " ", "derivative", " ", "of", " ", 
     SubscriptBox["u", "w"], " ", "at", " ", "the", " ", "center", " ", "x"}],
     "=", "0"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"up", " ", "to", " ", "order", " ", 
    SuperscriptBox["\[Epsilon]", 
     SubscriptBox["n", "max"]]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"here", " ", "we", " ", "substitute", 
     FormBox[
      RowBox[{" ", 
       RowBox[{
        RowBox[{"\[Beta]", "=", 
         SubscriptBox["\[Alpha]", "m"]}], " ", ",", " ", 
        RowBox[{
         SubscriptBox["\[Delta]", "w"], "=", "0"}], " ", ","}]}],
      TraditionalForm], " ", "f"}], "=", 
    RowBox[{
     RowBox[{"F", " ", "and", " ", "d"}], "=", 
     RowBox[{
      FractionBox["kx", "\[Epsilon]"], "-", "\[Delta]"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"uw1", "=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Alpha]", "m"], " ", 
       RowBox[{"Exp", "[", "F0", "]"}], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["k", "\[Epsilon]"], "-", "\[Delta]1"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", 
        RowBox[{"2", 
         SubscriptBox["n", "max"]}]}], "}"}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9120075014593153`*^9, 3.912007502980589*^9}, 
   3.912166169089772*^9, {3.912169440239262*^9, 3.912169443531066*^9}, {
   3.912169577648161*^9, 3.91216958054298*^9}, 3.912176186155436*^9, {
   3.91217638279317*^9, 3.912176383211439*^9}, 3.912176431541931*^9, 
   3.9133871450491343`*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"d4a12b41-32fd-46e8-b73b-6c036074ab09"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"uw1", "+", 
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], 
   RowBox[{"pr", "+", "1"}]]}]], "Input",
 CellChangeTimes->{3.912176432320223*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"9353e4a5-98f0-4b46-ad7d-ec53e7723ae8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    SubscriptBox["\[Alpha]", "m"], "\[Epsilon]"], "+", 
   RowBox[{"11", " ", 
    SuperscriptBox["\[Gamma]", "2"], " ", 
    SubscriptBox["\[Alpha]", "m"], " ", "\[Epsilon]"}], "+", 
   RowBox[{"202", " ", 
    SuperscriptBox["\[Gamma]", "4"], " ", 
    SubscriptBox["\[Alpha]", "m"], " ", 
    SuperscriptBox["\[Epsilon]", "3"]}], "+", 
   RowBox[{"8098", " ", 
    SuperscriptBox["\[Gamma]", "6"], " ", 
    SubscriptBox["\[Alpha]", "m"], " ", 
    SuperscriptBox["\[Epsilon]", "5"]}], "+", 
   RowBox[{
    FractionBox["835879", "2"], " ", 
    SuperscriptBox["\[Gamma]", "8"], " ", 
    SubscriptBox["\[Alpha]", "m"], " ", 
    SuperscriptBox["\[Epsilon]", "7"]}], "+", 
   RowBox[{
    FractionBox["54612569", "2"], " ", 
    SuperscriptBox["\[Gamma]", "10"], " ", 
    SubscriptBox["\[Alpha]", "m"], " ", 
    SuperscriptBox["\[Epsilon]", "9"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "11"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
    Subscript[$CellContext`\[Alpha], $CellContext`m], 0, 
    11 $CellContext`\[Gamma]^2 
    Subscript[$CellContext`\[Alpha], $CellContext`m], 0, 
    202 $CellContext`\[Gamma]^4 
    Subscript[$CellContext`\[Alpha], $CellContext`m], 0, 
    8098 $CellContext`\[Gamma]^6 
    Subscript[$CellContext`\[Alpha], $CellContext`m], 0, 
    Rational[835879, 2] $CellContext`\[Gamma]^8 
    Subscript[$CellContext`\[Alpha], $CellContext`m], 0, 
    Rational[54612569, 2] $CellContext`\[Gamma]^10 
    Subscript[$CellContext`\[Alpha], $CellContext`m]}, -1, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.912169467720183*^9, 3.912169667620708*^9, 
  3.912176461458288*^9, 3.912338623383089*^9, 3.912338934244117*^9, 
  3.913011861460044*^9, 3.913299902332944*^9, 3.913387148884721*^9, 
  3.913388699493658*^9, 3.913389456201312*^9, 3.913432091426752*^9, 
  3.9134327709754047`*^9, 3.913433652923503*^9, 3.922334101378564*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"066502b9-74e7-4934-85c2-8c4fb3c62555"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"third", " ", "derivative", " ", "of", " ", 
    SubscriptBox["u", "w"], " ", "at", " ", "the", " ", "center"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"uw3", "=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Alpha]", "m"], " ", 
       RowBox[{"Exp", "[", "F0", "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox["k", "\[Epsilon]"], "-", "\[Delta]1"}], ")"}], 
           "3"]}], "+", 
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["k", "\[Epsilon]"], "-", "\[Delta]1"}], ")"}], "F2"}],
          "-", "\[Delta]3"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", 
        RowBox[{
         RowBox[{"2", 
          SubscriptBox["n", "max"]}], "-", "2"}]}], "}"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{
  3.9120075055766068`*^9, {3.912166172576236*^9, 3.9121661749845047`*^9}, 
   3.9121696158289423`*^9, 3.912170059967412*^9, 3.912176120086047*^9, {
   3.912176191576994*^9, 3.912176219252872*^9}, 3.912176477507969*^9, 
   3.9133871571611977`*^9, {3.913387493353517*^9, 3.9133874949368343`*^9}, 
   3.913387893001484*^9, {3.913388050729247*^9, 3.9133880523284597`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"763e0b7f-ee82-44b8-8149-4f09c57657d5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"uw3", "+", 
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], 
   RowBox[{"pr", "-", "1"}]]}]], "Input",
 CellChangeTimes->{3.91217647831103*^9, 3.913387546089719*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"64ad42f6-f30d-4d77-9a90-01636824e676"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SubscriptBox["\[Alpha]", "m"], 
     SuperscriptBox["\[Epsilon]", "3"]]}], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], " ", 
       SubscriptBox["\[Alpha]", "m"]}], ")"}]}], "\[Epsilon]"], "+", 
   RowBox[{"18", " ", 
    SuperscriptBox["\[Gamma]", "4"], " ", 
    SubscriptBox["\[Alpha]", "m"], " ", "\[Epsilon]"}], "-", 
   RowBox[{"734", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Gamma]", "6"], " ", 
      SubscriptBox["\[Alpha]", "m"]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"]}], "-", 
   RowBox[{
    FractionBox["104607", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Gamma]", "8"], " ", 
      SubscriptBox["\[Alpha]", "m"]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "5"]}], "-", 
   RowBox[{
    FractionBox["7037193", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Gamma]", "10"], " ", 
      SubscriptBox["\[Alpha]", "m"]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "7"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "9"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -3, 9, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 
   0, {-Subscript[$CellContext`\[Alpha], $CellContext`m], 
    0, (-3) $CellContext`\[Gamma]^2 
    Subscript[$CellContext`\[Alpha], $CellContext`m], 0, 
    18 $CellContext`\[Gamma]^4 
    Subscript[$CellContext`\[Alpha], $CellContext`m], 
    0, (-734) $CellContext`\[Gamma]^6 
    Subscript[$CellContext`\[Alpha], $CellContext`m], 0, 
    Rational[-104607, 2] $CellContext`\[Gamma]^8 
    Subscript[$CellContext`\[Alpha], $CellContext`m], 0, 
    Rational[-7037193, 2] $CellContext`\[Gamma]^10 
    Subscript[$CellContext`\[Alpha], $CellContext`m]}, -3, 9, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.912170069670693*^9, 3.912176486418663*^9, 
  3.912338629850647*^9, 3.912338934274062*^9, 3.913011861495447*^9, 
  3.9132999023740683`*^9, 3.913387161650421*^9, 3.913387501178693*^9, 
  3.913387547082975*^9, 3.913387897683679*^9, 3.9133880555076942`*^9, 
  3.9133887035120363`*^9, 3.913389456223576*^9, 3.913432095626801*^9, 
  3.91343277099669*^9, 3.913433652960167*^9, 3.922334101400413*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"f9128155-b48e-4a98-afa2-dde18c527eea"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "shift", " ", "of", " ", "the", " ", "maximum", " ", "of", " ", "the", " ",
     "asymmetric", " ", "solution"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"using", " ", 
    RowBox[{"Eq", ".", " ", 
     RowBox[{"(", "54", ")"}]}], " ", "of", " ", "Paper", " ", 
    RowBox[{"II", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    SubscriptBox["x", "0"], " ", "=", " ", 
    RowBox[{"Series", "[", 
     RowBox[{
      FractionBox["uw1", "u2"], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", " ", "0", ",", 
        RowBox[{"2", 
         SubscriptBox["n", "max"]}]}], "}"}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{
  3.912007507481121*^9, {3.9121701681109867`*^9, 3.912170179579186*^9}, 
   3.912175770374889*^9, 3.9121764334039373`*^9, {3.912176584153138*^9, 
   3.912176598814115*^9}, {3.91217664194175*^9, 3.91217669472915*^9}, {
   3.912176811290086*^9, 3.9121768283283377`*^9}, {3.9123386459153767`*^9, 
   3.9123386565992613`*^9}, 3.9130117613561783`*^9, 3.913387560120771*^9, {
   3.922333756529649*^9, 3.922333757008821*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"026cde4b-2667-455f-817b-083c8c6a4898"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"we", " ", "obtain", " ", 
    RowBox[{"Eq", ".", " ", 
     RowBox[{"(", "57", ")"}]}], " ", "of", " ", "Paper", " ", 
    RowBox[{"II", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SubscriptBox["x", "0"], 
      SubscriptBox["\[Alpha]", "m"]]}], "4", 
    SuperscriptBox["\[Gamma]", "4"], "\[Epsilon]"}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], 
    RowBox[{"pr", "+", "1"}]]}]}]], "Input",
 CellChangeTimes->{
  3.91216962517367*^9, 3.91217022112541*^9, 3.912176813706441*^9, {
   3.9123386648868303`*^9, 3.912338676822228*^9}, 3.9130117714588118`*^9, {
   3.9132999724033413`*^9, 3.913299985439896*^9}, {3.922333781889419*^9, 
   3.922333782141335*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"46aa5280-9a37-45b6-8a9f-6b0dba49b0d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", 
   RowBox[{"9", " ", 
    SuperscriptBox["\[Gamma]", "2"], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "-", 
   RowBox[{"113", " ", 
    SuperscriptBox["\[Gamma]", "4"], " ", 
    SuperscriptBox["\[Epsilon]", "4"]}], "-", 
   RowBox[{"4987", " ", 
    SuperscriptBox["\[Gamma]", "6"], " ", 
    SuperscriptBox["\[Epsilon]", "6"]}], "-", 
   FractionBox[
    RowBox[{"663031", " ", 
     SuperscriptBox["\[Gamma]", "8"], " ", 
     SuperscriptBox["\[Epsilon]", "8"]}], "2"], "-", 
   FractionBox[
    RowBox[{"57383501", " ", 
     SuperscriptBox["\[Gamma]", "10"], " ", 
     SuperscriptBox["\[Epsilon]", "10"]}], "2"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "11"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   1, 0, (-9) $CellContext`\[Gamma]^2, 0, (-113) $CellContext`\[Gamma]^4, 
    0, (-4987) $CellContext`\[Gamma]^6, 0, 
    Rational[-663031, 2] $CellContext`\[Gamma]^8, 0, 
    Rational[-57383501, 2] $CellContext`\[Gamma]^10}, 0, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.912176522831655*^9, 3.912176704243923*^9, 
  3.912176833373354*^9, 3.9123386839678*^9, 3.912338934304985*^9, 
  3.913011861518064*^9, 3.91329990240512*^9, 3.9132999891077547`*^9, 
  3.91338756807755*^9, 3.913388068552822*^9, 3.913388708547171*^9, 
  3.9133894562460814`*^9, 3.913432100032515*^9, 3.9134327710178223`*^9, 
  3.913433652982576*^9, 3.922334101422925*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"9060fab7-09e3-41b2-be2d-2df883674ff3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "third", " ", "derivative", " ", "of", " ", "the", " ", "asymmetric", " ", 
    "solution", " ", "at", " ", "the", " ", "maximum"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "expressed", " ", "by", " ", "the", " ", "tail", " ", "amplitude", " ", 
    SubscriptBox["\[Alpha]", "m"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"using", " ", 
    RowBox[{"Eq", ".", " ", 
     RowBox[{"(", "56", ")"}]}], " ", "of", " ", "Paper", " ", 
    RowBox[{"II", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"starts", " ", "with", " ", 
     SuperscriptBox["\[Epsilon]", 
      RowBox[{"-", "3"}]], " ", "term"}], ",", " ", 
    RowBox[{"and", " ", "correct", " ", "up", " ", "to", " ", "order", " ", 
     SuperscriptBox["\[Epsilon]", 
      RowBox[{
       RowBox[{"2", 
        SubscriptBox["n", "max"]}], "-", "3"}]]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"um3", "=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"u4", " ", 
        SubscriptBox["x", "0"]}], "-", "uw3"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", 
        RowBox[{"2", 
         SubscriptBox["n", "max"]}]}], "}"}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.912007508943873*^9, 3.912007511163713*^9}, 
   3.912169629560884*^9, 3.912170223537056*^9, 3.912175728982888*^9, 
   3.9121758008563423`*^9, 3.912176479455476*^9, {3.912176841144375*^9, 
   3.912176842024345*^9}, {3.912338705746499*^9, 3.9123387184548483`*^9}, 
   3.9130117942795267`*^9, 3.9133876165848923`*^9, 3.9133882857202997`*^9, {
   3.9133889599083443`*^9, 3.9133889604720573`*^9}, {3.9133889949518967`*^9, 
   3.9133890113197737`*^9}, {3.922333833985483*^9, 3.922333834176859*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"86bbeca0-ec9f-47a1-b316-a355cd924ef1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "print", " ", "terms", " ", "up", " ", "to", " ", "order", " ", "pr"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"we", " ", "obtain", " ", 
    RowBox[{"Eq", ".", " ", 
     RowBox[{"(", "58", ")"}]}], " ", "of", " ", "Paper", " ", 
    RowBox[{"II", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"pr", "=", "15"}], ";", 
   RowBox[{
    RowBox[{
     FractionBox["um3", 
      SubscriptBox["\[Alpha]", "m"]], 
     SuperscriptBox["\[Epsilon]", "3"]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], 
     RowBox[{"pr", "+", "1"}]]}]}]}]], "Input",
 CellChangeTimes->{
  3.9121696325682573`*^9, 3.912175729824774*^9, {3.912176748315379*^9, 
   3.912176756792329*^9}, {3.912176852424111*^9, 3.912176855224084*^9}, {
   3.9121768857804832`*^9, 3.912176891272262*^9}, {3.912338753292284*^9, 
   3.912338823990343*^9}, {3.9130118094154243`*^9, 3.9130118100227823`*^9}, {
   3.9134335591827106`*^9, 3.913433562733753*^9}, 3.9223338889936047`*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"d7e76df7-f1c2-4213-861f-5ac26364bc06"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["\[Gamma]", "2"], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "-", 
   RowBox[{"286", " ", 
    SuperscriptBox["\[Gamma]", "4"], " ", 
    SuperscriptBox["\[Epsilon]", "4"]}], "-", 
   RowBox[{"10422", " ", 
    SuperscriptBox["\[Gamma]", "6"], " ", 
    SuperscriptBox["\[Epsilon]", "6"]}], "-", 
   FractionBox[
    RowBox[{"1227721", " ", 
     SuperscriptBox["\[Gamma]", "8"], " ", 
     SuperscriptBox["\[Epsilon]", "8"]}], "2"], "-", 
   FractionBox[
    RowBox[{"96816359", " ", 
     SuperscriptBox["\[Gamma]", "10"], " ", 
     SuperscriptBox["\[Epsilon]", "10"]}], "2"], "-", 
   RowBox[{"4862693755", " ", 
    SuperscriptBox["\[Gamma]", "12"], " ", 
    SuperscriptBox["\[Epsilon]", "12"]}], "-", 
   RowBox[{"605620568523", " ", 
    SuperscriptBox["\[Gamma]", "14"], " ", 
    SuperscriptBox["\[Epsilon]", "14"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "16"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 16, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   1, 0, (-5) $CellContext`\[Gamma]^2, 0, (-286) $CellContext`\[Gamma]^4, 
    0, (-10422) $CellContext`\[Gamma]^6, 0, 
    Rational[-1227721, 2] $CellContext`\[Gamma]^8, 0, 
    Rational[-96816359, 2] $CellContext`\[Gamma]^10, 
    0, (-4862693755) $CellContext`\[Gamma]^12, 
    0, (-605620568523) $CellContext`\[Gamma]^14}, 0, 16, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.91217689241963*^9, 3.91217690104278*^9}, 
   3.912338737508617*^9, 3.912338826128169*^9, 3.912338934332782*^9, 
   3.913011861540594*^9, 3.913299902436202*^9, 3.9133876280243*^9, 
   3.913388081251852*^9, 3.9133887783195057`*^9, 3.913389456268683*^9, 
   3.913432104745517*^9, 3.913432771041202*^9, 3.913433653004821*^9, 
   3.922334101445045*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"7fb32b15-9dd6-4208-8560-dd7b1ee65d1a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"ratio", " ", "of", " ", 
    SubscriptBox["\[Alpha]", "m"], " ", "and", " ", "um3"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"starts", " ", "with", " ", 
     SuperscriptBox["\[Epsilon]", "3"], " ", "term"}], ",", " ", 
    RowBox[{"and", " ", "correct", " ", "up", " ", "to", " ", "order", " ", 
     SuperscriptBox["\[Epsilon]", 
      RowBox[{
       RowBox[{"2", 
        SubscriptBox["n", "max"]}], "+", "3"}]]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"amp", "=", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       FractionBox[
        SubscriptBox["\[Alpha]", "m"], "um3"], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", 
         RowBox[{
          RowBox[{"2", 
           SubscriptBox["n", "max"]}], "+", "3"}]}], "}"}]}], "]"}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.9120075139317837`*^9, 3.91200751489892*^9}, 
   3.912169637721547*^9, {3.912175730812359*^9, 3.9121757333921747`*^9}, 
   3.912176954345023*^9, 3.9133876971289377`*^9, {3.913388091048966*^9, 
   3.913388091335545*^9}, 3.913388127128929*^9, {3.913388178072372*^9, 
   3.913388182903928*^9}, 3.913388248968315*^9, {3.9133890714319267`*^9, 
   3.913389088007846*^9}, {3.9133893136091022`*^9, 3.913389315000313*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"8c133143-1fb6-4127-897d-05eea0f809ee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "obtain", " ", "the", " ", "coefficients", " ", "in", " ", 
    RowBox[{"Eqs", ".", " ", 
     RowBox[{"(", "59", ")"}]}], " ", "and", " ", 
    RowBox[{"(", "60", ")"}], " ", "of", " ", "Paper", " ", 
    RowBox[{"II", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   FractionBox["amp", 
    SuperscriptBox["\[Epsilon]", "3"]], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], 
    RowBox[{"pr", "+", "1"}]]}]}]], "Input",
 CellChangeTimes->{{3.9121769563292522`*^9, 3.912176965096127*^9}, {
   3.912338849318668*^9, 3.912338856070067*^9}, 3.9130118148073587`*^9, {
   3.913389336149362*^9, 3.913389337449007*^9}, {3.913433595790118*^9, 
   3.913433604253605*^9}, {3.9223340348174543`*^9, 3.9223340458887653`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"c3725c8a-c15d-4344-83b8-58614a88b653"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["\[Gamma]", "2"], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "+", 
   RowBox[{"311", " ", 
    SuperscriptBox["\[Gamma]", "4"], " ", 
    SuperscriptBox["\[Epsilon]", "4"]}], "+", 
   RowBox[{"13407", " ", 
    SuperscriptBox["\[Gamma]", "6"], " ", 
    SuperscriptBox["\[Epsilon]", "6"]}], "+", 
   FractionBox[
    RowBox[{"1643903", " ", 
     SuperscriptBox["\[Gamma]", "8"], " ", 
     SuperscriptBox["\[Epsilon]", "8"]}], "2"], "+", 
   FractionBox[
    RowBox[{"125325767", " ", 
     SuperscriptBox["\[Gamma]", "10"], " ", 
     SuperscriptBox["\[Epsilon]", "10"]}], "2"], "+", 
   FractionBox[
    RowBox[{"11967531137", " ", 
     SuperscriptBox["\[Gamma]", "12"], " ", 
     SuperscriptBox["\[Epsilon]", "12"]}], "2"], "+", 
   FractionBox[
    RowBox[{"1419251599805", " ", 
     SuperscriptBox["\[Gamma]", "14"], " ", 
     SuperscriptBox["\[Epsilon]", "14"]}], "2"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "16"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 16, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   1, 0, 5 $CellContext`\[Gamma]^2, 0, 311 $CellContext`\[Gamma]^4, 0, 
    13407 $CellContext`\[Gamma]^6, 0, 
    Rational[1643903, 2] $CellContext`\[Gamma]^8, 0, 
    Rational[125325767, 2] $CellContext`\[Gamma]^10, 0, 
    Rational[11967531137, 2] $CellContext`\[Gamma]^12, 0, 
    Rational[1419251599805, 2] $CellContext`\[Gamma]^14}, 0, 16, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.912176977695348*^9, {3.912338859134194*^9, 3.9123388627251663`*^9}, 
   3.912338934359005*^9, 3.9130118615634727`*^9, 3.913299902475943*^9, 
   3.9133877019659758`*^9, 3.913388094608534*^9, 3.913388129161974*^9, 
   3.9133881863557177`*^9, 3.9133891020298367`*^9, {3.913389319793569*^9, 
   3.913389338406876*^9}, 3.913389456292399*^9, 3.913432111383647*^9, 
   3.913432771064578*^9, 3.913433653028799*^9, 3.922334101468902*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"88392b46-b423-401a-ac99-62fa55568e7a"]
}, Open  ]]
},
WindowSize->{1104, 1264.5},
WindowMargins->{{Automatic, 8.25}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"13.3 for Linux x86 (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"cebb9453-cb30-4181-8799-cb4ddb8ed9b0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 284, 6, 55, "Text",ExpressionUUID->"afb6a9ae-bbc8-4bb3-9c62-043f29c01639"],
Cell[845, 28, 936, 21, 226, "Text",ExpressionUUID->"0313f063-a9db-43a6-bd89-b65b564d16ce"],
Cell[1784, 51, 5294, 169, 373, "Text",ExpressionUUID->"1581f063-bab5-4603-97f0-e7c71e5af56f"],
Cell[7081, 222, 752, 21, 91, "Text",ExpressionUUID->"62132169-4e2e-42f5-874f-c8dddfbd13b5"],
Cell[CellGroupData[{
Cell[7858, 247, 475, 9, 45, "Input",ExpressionUUID->"bf8c423f-8897-4e9c-a58a-7a8b801b681b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[8336, 258, 1029, 15, 52, "Output",ExpressionUUID->"f5a8c03f-454f-4d37-807f-1077cc57c21f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[9380, 276, 720, 21, 81, "Input",ExpressionUUID->"9cdc482f-8fc2-45a2-aa90-33c6268af6fe"],
Cell[10103, 299, 1176, 39, 90, "Text",ExpressionUUID->"79fa467f-5e66-45f6-baa9-91ea50cd64f9"],
Cell[11282, 340, 1373, 37, 137, "Input",ExpressionUUID->"5f6eeb09-e083-4efc-a4dc-beba1f948f3c"],
Cell[12658, 379, 2663, 66, 390, "Input",ExpressionUUID->"4330aea3-3bbb-431e-bde9-977401bec52c"],
Cell[CellGroupData[{
Cell[15346, 449, 22755, 559, 2246, "Input",ExpressionUUID->"03966ea5-39c2-47db-bc3c-54af56f00a29"],
Cell[38104, 1010, 951, 15, 52, "Output",ExpressionUUID->"06919e3c-0ba5-458a-aa9c-5754de6f4716"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39092, 1030, 1086, 27, 252, "Input",ExpressionUUID->"bd03fd2c-a57f-497a-ab99-c137d9cffdbf"],
Cell[CellGroupData[{
Cell[40203, 1061, 951, 18, 36, "Print",ExpressionUUID->"4a8247ee-acd6-499b-8b3e-fd99f5c7fd4c"],
Cell[41157, 1081, 1003, 20, 36, "Print",ExpressionUUID->"367c4faa-f8fb-4bb7-9b21-0c0e9a0b0582"],
Cell[42163, 1103, 1024, 20, 36, "Print",ExpressionUUID->"0b10b0a5-b03f-4be1-9af0-762575283808"],
Cell[43190, 1125, 1077, 21, 36, "Print",ExpressionUUID->"dac48b33-34b6-406b-a859-aa27ec628a70"],
Cell[44270, 1148, 1359, 32, 53, "Print",ExpressionUUID->"0c7dc342-b8d1-4eb9-b23c-8af11e18056b"],
Cell[45632, 1182, 1406, 32, 53, "Print",ExpressionUUID->"1f723abc-f5da-46b2-93f3-22a8cb5b83de"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47087, 1220, 1420, 36, 252, "Input",ExpressionUUID->"783c8152-d478-4f7a-aea9-e9a98fd704c8"],
Cell[48510, 1258, 675, 11, 52, "Output",ExpressionUUID->"4b8c03f4-d998-429c-81b6-72434e5ee6f5"]
}, Open  ]],
Cell[49200, 1272, 1410, 37, 219, "Input",ExpressionUUID->"3a35a572-6df6-4f69-8bc7-ad6ba0f49d58"],
Cell[CellGroupData[{
Cell[50635, 1313, 868, 22, 184, "Input",ExpressionUUID->"cdde5d21-aa0a-4043-9214-51d6fde0c6b6"],
Cell[CellGroupData[{
Cell[51528, 1339, 797, 16, 36, "Print",ExpressionUUID->"5567d1f1-488b-4e8c-bd69-98371c2e5d8c"],
Cell[52328, 1357, 1032, 22, 39, "Print",ExpressionUUID->"0ff42f76-b66b-4430-94cd-783dcef5bca1"],
Cell[53363, 1381, 1345, 31, 53, "Print",ExpressionUUID->"10d1c387-8af4-4423-8835-60f63dfc4419"],
Cell[54711, 1414, 1532, 35, 53, "Print",ExpressionUUID->"034c15f5-459e-46b9-ba54-34c4ff97a183"],
Cell[56246, 1451, 1773, 41, 83, "Print",ExpressionUUID->"b633ea4f-a9f4-494f-bd3d-599634bae814"],
Cell[58022, 1494, 1994, 45, 88, "Print",ExpressionUUID->"2198be88-0659-4e95-8938-1855fdc2e59f"]
}, Open  ]]
}, Open  ]],
Cell[60043, 1543, 1352, 35, 216, "Input",ExpressionUUID->"514e8d12-8a3a-4edd-b76f-d6e46a98e593"],
Cell[CellGroupData[{
Cell[61420, 1582, 1019, 27, 184, "Input",ExpressionUUID->"d2a4e4ae-40c5-46a6-aae3-de8d4f49e60e"],
Cell[CellGroupData[{
Cell[62464, 1613, 874, 18, 36, "Print",ExpressionUUID->"46a89f93-7b1a-4dc9-8f64-7a2b3c1bcefb"],
Cell[63341, 1633, 1177, 24, 39, "Print",ExpressionUUID->"a9e57052-95c4-4e64-9f00-a018b4ab44ce"],
Cell[64521, 1659, 1345, 28, 39, "Print",ExpressionUUID->"1b318ab5-d28c-4697-a10c-b107c81b223f"],
Cell[65869, 1689, 1719, 38, 53, "Print",ExpressionUUID->"8a5a3911-4c0b-471e-8513-b3fea2ed841b"],
Cell[67591, 1729, 1914, 42, 84, "Print",ExpressionUUID->"b1e9d0d8-427c-49e8-944d-19f27c1a5b46"],
Cell[69508, 1773, 2175, 49, 88, "Print",ExpressionUUID->"e5f81825-2c1f-469a-8516-50d9c8aabce1"]
}, Open  ]]
}, Open  ]],
Cell[71710, 1826, 2209, 64, 249, "Input",ExpressionUUID->"362b7191-5098-4597-9d5c-0ba91bc2ae49"],
Cell[CellGroupData[{
Cell[73944, 1894, 939, 25, 184, "Input",ExpressionUUID->"4896429a-d822-4cbd-bfa1-68442f915748"],
Cell[CellGroupData[{
Cell[74908, 1923, 797, 17, 36, "Print",ExpressionUUID->"3f15cc1d-d2e0-4072-b076-551ed0005f17"],
Cell[75708, 1942, 952, 20, 39, "Print",ExpressionUUID->"629d766b-2785-4dba-a705-8e76f7056c51"],
Cell[76663, 1964, 1135, 25, 39, "Print",ExpressionUUID->"ea72cfdd-fb8a-40ed-b908-ec72b2031b6a"],
Cell[77801, 1991, 1479, 35, 53, "Print",ExpressionUUID->"6b3f5c9e-feb9-454f-9e94-0cf846285e8d"],
Cell[79283, 2028, 1688, 40, 53, "Print",ExpressionUUID->"666695c8-b364-4ce0-b30f-40fa29ab0609"],
Cell[80974, 2070, 1919, 45, 88, "Print",ExpressionUUID->"a3a0d6de-5bca-48ef-a13c-966719905b23"]
}, Open  ]]
}, Open  ]],
Cell[82920, 2119, 1637, 43, 201, "Input",ExpressionUUID->"6c6096d4-03bd-4843-9fbe-6a4a3867fd0a"],
Cell[CellGroupData[{
Cell[84582, 2166, 889, 23, 206, "Input",ExpressionUUID->"b68daefd-7826-4f70-b53c-a429187ff374"],
Cell[CellGroupData[{
Cell[85496, 2193, 821, 17, 36, "Print",ExpressionUUID->"c4715464-b07c-4cd9-9b49-42b49cbb3c9e"],
Cell[86320, 2212, 852, 16, 36, "Print",ExpressionUUID->"47286d3c-310b-4c03-b3d9-d03cdc03a3b6"],
Cell[87175, 2230, 799, 16, 36, "Print",ExpressionUUID->"e33ce4b2-5595-4bae-b68c-b20ef42559b0"],
Cell[87977, 2248, 921, 18, 60, "Print",ExpressionUUID->"bb85269d-b9ed-4aa6-a382-985b9fc7500b"],
Cell[88901, 2268, 923, 18, 60, "Print",ExpressionUUID->"bee0f7d1-5030-4a3f-b637-49d1c87a08db"],
Cell[89827, 2288, 927, 18, 60, "Print",ExpressionUUID->"3d31b90a-a235-422d-934c-3ced61cc1ec6"],
Cell[90757, 2308, 939, 18, 60, "Print",ExpressionUUID->"28d498f9-c10b-4fe6-b9d2-bf9549307a2d"]
}, Open  ]]
}, Open  ]],
Cell[91723, 2330, 1761, 55, 118, "Text",ExpressionUUID->"71acb489-2176-4331-986c-c84ff2628fc9"],
Cell[93487, 2387, 555, 15, 116, "Input",ExpressionUUID->"1cb45369-05a8-49d1-b939-4b1d3222cfa3"],
Cell[94045, 2404, 614, 16, 116, "Input",ExpressionUUID->"73a84bb6-3811-4599-ab67-ab81ffda7cdf"],
Cell[94662, 2422, 2448, 73, 197, "Text",ExpressionUUID->"93f10625-21a6-4282-822d-ea4769d5e5fb"],
Cell[97113, 2497, 855, 21, 78, "Input",ExpressionUUID->"da3313f1-9efd-4305-919a-ac37d1d29988"],
Cell[CellGroupData[{
Cell[97993, 2522, 516, 14, 110, "Input",ExpressionUUID->"6dd756f0-79c8-497a-9218-be822cdad41f"],
Cell[98512, 2538, 1700, 39, 52, "Output",ExpressionUUID->"4b2b6d91-1f35-4f64-8421-ee3b46ec164a"]
}, Open  ]],
Cell[100227, 2580, 908, 22, 78, "Input",ExpressionUUID->"c24c742e-b592-4de7-992c-1869d0e3a16b"],
Cell[CellGroupData[{
Cell[101160, 2606, 260, 6, 45, "Input",ExpressionUUID->"47449640-ddcc-4825-b7ce-1872d49b27cb"],
Cell[101423, 2614, 1656, 37, 84, "Output",ExpressionUUID->"cc7f18fb-c4f6-4c0f-b58d-d501ec50e427"]
}, Open  ]],
Cell[103094, 2654, 971, 23, 122, "Text",ExpressionUUID->"5b09c261-bd88-47e6-b001-2407596067c0"],
Cell[104068, 2679, 361, 10, 78, "Input",ExpressionUUID->"4fcb3987-0ea5-4bcf-9af9-0688dbe11fd8"],
Cell[CellGroupData[{
Cell[104454, 2693, 364, 9, 78, "Input",ExpressionUUID->"56b7f3dc-2058-46a6-bb6a-be65f2e39a26"],
Cell[104821, 2704, 1573, 36, 76, "Output",ExpressionUUID->"9fd51326-7d20-408b-ab60-554c9fab3a59"]
}, Open  ]],
Cell[106409, 2743, 505, 13, 78, "Input",ExpressionUUID->"4f48a78f-3d39-45a8-8796-49cf1b6ad398"],
Cell[CellGroupData[{
Cell[106939, 2760, 260, 6, 45, "Input",ExpressionUUID->"2b4076c3-36b0-420b-b7d2-77e3e96eb3de"],
Cell[107202, 2768, 1520, 35, 52, "Output",ExpressionUUID->"fa7449ee-6a1b-4c88-9078-b325325dc095"]
}, Open  ]],
Cell[108737, 2806, 539, 14, 78, "Input",ExpressionUUID->"601cac37-176b-46a5-822c-5fd742e70498"],
Cell[CellGroupData[{
Cell[109301, 2824, 287, 6, 45, "Input",ExpressionUUID->"cdfd9875-bbca-4b81-8b62-afffd90fe645"],
Cell[109591, 2832, 1444, 32, 52, "Output",ExpressionUUID->"91740d2c-1751-4daf-948c-a204ba899361"]
}, Open  ]],
Cell[111050, 2867, 577, 14, 78, "Input",ExpressionUUID->"9fa168e2-3d5c-48a4-9ca7-3f7338bfff49"],
Cell[CellGroupData[{
Cell[111652, 2885, 289, 6, 45, "Input",ExpressionUUID->"13d49c32-f0fd-4521-91b4-d3ab4bf366d3"],
Cell[111944, 2893, 1484, 34, 52, "Output",ExpressionUUID->"6233c87b-2d2d-4d92-9ea0-759df6ab60f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113465, 2932, 498, 13, 81, "Input",ExpressionUUID->"2d543cf1-8dd8-4102-8ab9-486f590e92fe"],
Cell[113966, 2947, 566, 11, 59, "Output",ExpressionUUID->"bfb8fa4d-7d3f-4deb-b014-75cf04e60d71"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114569, 2963, 893, 23, 110, "Input",ExpressionUUID->"95fd7f0a-d68a-4f7f-b918-16755d4ea601"],
Cell[115465, 2988, 615, 11, 52, "Output",ExpressionUUID->"aa58aecb-e9c0-4dd1-9087-19dd762d3c33"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116117, 3004, 588, 16, 78, "Input",ExpressionUUID->"c3df7cbb-7e3b-4d55-928d-ab7d5e250ab1"],
Cell[116708, 3022, 644, 12, 52, "Output",ExpressionUUID->"4b1c1e82-1551-4940-ab89-8a5b86cea6ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117389, 3039, 645, 18, 78, "Input",ExpressionUUID->"5e4a92fd-fb82-4751-9a49-0c66d2f5c325"],
Cell[118037, 3059, 1148, 29, 55, "Output",ExpressionUUID->"378223ae-fe4e-46b2-bc4a-14d29fd2fddf"]
}, Open  ]],
Cell[119200, 3091, 1793, 46, 173, "Input",ExpressionUUID->"d4a12b41-32fd-46e8-b73b-6c036074ab09"],
Cell[CellGroupData[{
Cell[121018, 3141, 259, 6, 45, "Input",ExpressionUUID->"9353e4a5-98f0-4b46-ad7d-ec53e7723ae8"],
Cell[121280, 3149, 2148, 49, 69, "Output",ExpressionUUID->"066502b9-74e7-4934-85c2-8c4fb3c62555"]
}, Open  ]],
Cell[123443, 3201, 1475, 38, 103, "Input",ExpressionUUID->"763e0b7f-ee82-44b8-8149-4f09c57657d5"],
Cell[CellGroupData[{
Cell[124943, 3243, 280, 6, 45, "Input",ExpressionUUID->"64ad42f6-f30d-4d77-9a90-01636824e676"],
Cell[125226, 3251, 2436, 60, 133, "Output",ExpressionUUID->"f9128155-b48e-4a98-afa2-dde18c527eea"]
}, Open  ]],
Cell[127677, 3314, 1249, 28, 133, "Input",ExpressionUUID->"026cde4b-2667-455f-817b-083c8c6a4898"],
Cell[CellGroupData[{
Cell[128951, 3346, 887, 22, 102, "Input",ExpressionUUID->"46aa5280-9a37-45b6-8a9f-6b0dba49b0d2"],
Cell[129841, 3370, 1638, 37, 76, "Output",ExpressionUUID->"9060fab7-09e3-41b2-be2d-2df883674ff3"]
}, Open  ]],
Cell[131494, 3410, 1955, 45, 177, "Input",ExpressionUUID->"86bbeca0-ec9f-47a1-b316-a355cd924ef1"],
Cell[CellGroupData[{
Cell[133474, 3459, 1159, 27, 169, "Input",ExpressionUUID->"d7e76df7-f1c2-4213-861f-5ac26364bc06"],
Cell[134636, 3488, 1969, 45, 136, "Output",ExpressionUUID->"7fb32b15-9dd6-4208-8560-dd7b1ee65d1a"]
}, Open  ]],
Cell[136620, 3536, 1469, 35, 131, "Input",ExpressionUUID->"8c133143-1fb6-4127-897d-05eea0f809ee"],
Cell[CellGroupData[{
Cell[138114, 3575, 896, 19, 100, "Input",ExpressionUUID->"c3725c8a-c15d-4344-83b8-58614a88b653"],
Cell[139013, 3596, 2117, 48, 136, "Output",ExpressionUUID->"88392b46-b423-401a-ac99-62fa55568e7a"]
}, Open  ]]
}
]
*)


